An Updated SMC and Magellanic Bridge Catalog of Star Clusters, Associations and Related Objects

We present a catalog of star clusters, associations and related extended objects in the Small Magellanic Cloud and the Magellanic Bridge with 2741 entries, a factor 2 more than a previous version from a decade ago. Literature data till December 2018 are included. The identification of star clusters was carried out with digital atlases in various bands currently available in DSS and MAMA imaging surveys. In particular, we cross-identified recent cluster samples from the VMC, OGLE-IV and SMASH surveys, confirming new clusters and pointing out equivalencies. A major contribution of the present catalog consists in the accurate central positions for clusters and small associations, including a new sample of 45 clusters or candidates in the SMC and 19 in the Bridge, as well as a compilation of the most reliable age and metallicity values from the literature. A general catalog must also deal with the recent discoveries of 27 faint and ultra-faint star clusters and galaxies projected on the far surroundings of the Clouds, most of them from the DES survey. The information on these objects has been complemented with photometric, spectroscopic and kinematical follow-up data from the literature. The underluminous galaxies around the Magellanic System, still very few as compared to the predictions from $\Lambda$ Cold Dark Matter simulations, can bring constraints to galaxy formation and hierarchical evolution. Furthermore, we provide diagnostics, when possible, of the nature of the ultra-faint clusters, searching for borders of the Magellanic System extensions into the Milky Way gravitational potential.

==> anc/SMCBRIDGEcat_final.txt <==
Title: An Updated SMC and Magellanic Bridge Catalog of Star Clusters, 
       Associations and Related Objects 
Authors: Bica E., Westera P., de O Kerber L., Dias B., Maia F., Santos J.F.C., 
         Barbuy B., Oliveira R.A.P. 
Table: The general SMC/Bridge Catalog
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1- 39  A39   ---     Names    Designations in different catalogs (1)
  41- 42  I2    h       RAh      Hour of Right ascension (J2000)
  44- 45  I2    min     RAm      Minute of Right ascension (J2000)
  47- 50  F4.1  s       RAs      Second of Right ascension (J2000)
      52  A1    ---     DE-      Sign of the Declination sign (J2000)
  53- 54  I2    deg     DEd      Degree of Declination (J2000)
  56- 57  I2    arcmin  DEm      Arcminute of Declination (J2000)
  59- 60  I2    arcsec  DEs      Arcsecond of Declination (J2000)
  62- 64  A3    ---     Type     Type of object as defined in Table 3
  66- 71  F6.2  arcmin  Maj      Size of the major axis
  73- 77  F5.2  arcmin  Min      Size of the minor axis
      79  A1    ---     Class    Class of correlation with BGB+18 catalog (2)
      81  A1    ---   l_log(age) Limit flag on log(age)
  82- 86  F5.2  ---     log(age) ? base 10 logarithm of the age in years
  88- 92  F5.2  [-]     [M/H]    ? Metallicity
  94-116  A23   ---   r_log(age) References of log(age) (3)
 118-123  A6    ---   r_[M/H]    Reference of [M/H] (3)
 125-173  A49   ---     Comments Comments (4)
--------------------------------------------------------------------------------
Note (1): The different designations are separated by commas; if the entry ends
          in a comma, more designations appear in the Comments column
Note (2): Comments and hierarchical relation to other catalog objects 
          (see text).
Note (3): From newest to oldest, the references for the ages stand for:  
   Bitsakis et al. (2018, BGB+18) [2018ApJ...853..104B];
   Conn et al. (2018, CJK+18) [2018ApJ...852...68C];
   Dias et al. (2016, DKB+16) [2016A&A...591...11D];
   Piatti et al. (2016, PIR+16) [2016MNRAS.460..383P];
   Bica et al. (2015, BSB+15) [2015MNRAS.453.3190B];
   Palma et al. (2015, PCG+15) [2015BAAA...57..102P];
   Piatti et al. (2015, PdGR+15) [2015MNRAS.450..552P];
   Dias et al. (2014, DKB+14) [2014A&A...561A.106D];
   Maia et al. (2014, MPS14) [2014MNRAS.437.2005M];
   Parisi et al. (2014, PGC+14) [2014AJ....147...71P];
   Piatti (2014, P14) [2014MNRAS.445.2302P];
   Piatti & Bica (2012, PB12) [2012MNRAS.425.3085P];
   Glatt et al. (2010, GGK10) [2010A&A...517A..50G];
   Bica et al. (2008b, BSS08) [2008MNRAS.391..915B];
   Glatt et al. (2008, GGG+08) [2008AJ....135.1106G];
   Glatt et al. (2008, GGS+08) [2008AJ....136.1703G];
   Schmalzl et al. (2008, SGD+08) [2008ApJ...681..290S];
   Sabbi et al. (2007, SSN+07) [2007AJ....133...44S];
   Rochau et al. (2007, RGB+07) [2007ApJ...664..322R];
   Chiosi et al. (2006, CVH+06) [2006A&A...452..179C];
   Piatti et al. (2005a, PSC+05) [2005A&A...440..111P];
   Rafelski & Zaritsky (2005, RZ05) [2005AJ....129.2701R];
   Carlson et al. (2007, CSS+07) [2007ApJ...665L.109C];
   Pietrzynski & Udalski (1999, PU99) [1999AcA....49..157P];
   Girardi et al. (1995, GCB+95) [1995A&A...298...87G];
   Santos et al. (1995, SBC+95) [1995MNRAS.276.1155S];
   Grondin et al. (1992, GDK92) [1992AJ....103.1234G];
   Demers et al. (1991, DGI+91) [1991AJ....101..911D];
   Grondin et al. (1990, GDK+90) [1990AJ....100..663G]; 
   and van den Bergh (1981, vdB81). [1981A&AS...46...79V].
For the metallicities, besides the aforementioned references, we adopted:
   Perren et al. (2017, PPV17) [2017A&A...602A..89P];
   Parisi et al. (2015, PGC+15) [2015AJ....149..154P];
   Piatti (2012, P12) [2012ApJ...756L..32P];
   Piatti (2011a, P11a) [2011MNRAS.416L..89P];
   Piatti (2011b, P11b) [2011MNRAS.418L..69P];
   Piatti et al. (2011, PCB+11) [2011MNRAS.417.1559P];
   Dias et al. (2010, DCB+10) [2010A&A...520A..85D];
   Gonzalez Delgado & Cid Fernandes (2010, GDC10) [2010MNRAS.403..797G];
   Rubele et al. (2010, RKG10) [2010MNRAS.403.1156R];
   Parisi et al. (2009, PGG+09) [2009AJ....138..517P];
   Piatti et al. (2007, PSG+07) [2007MNRAS.377..300P];
   Piatti et al. (2005b, PSG+05) [2005MNRAS.358.1215P];
   Piatti et al. (2001, PSC+01) [2001MNRAS.325..792P];
   Crowl et al. (2001, CSP+01) [2001AJ....122..220C];
   Dolphin et al. (2001, DWH+01) [2001ApJ...562..303D];
   Alves & Sarajedini (1999, AS99) [1999ApJ...511..225A];
   da Costa (1999, D99) [1999IAUS..190..446D];
   Hill (1999, H99) [1999A&A...345..430H];
   de Freitas Pacheco et al. (1998, dFPBI98) [1998A&A...332...19D];
   da Costa & Hatzidimitriou (1998, DH98) [1998AJ....115.1934D];
   Mighell et al. (1998, MSF98) [1998AJ....116.2395M];
   Alcaino et al. (1996, ALA+96) [1996AJ....112.2004A];
   Mould et al. (1992, MJdC92) [1992ApJS...82..489M];
   Seggewiss & Richtler (1989, SR89) [1989rdmc.conf...45S];
   Bica et al. (1986, BDP86) [1986A&A...156..261B]
   Rich et al. (1984, RdCM84) [1984ApJ...286..517R];
   and Zinn & West (1984, ZW84). [1984ApJS...55...45Z].
Note (4): Type of object as defined in Table 3.
--------------------------------------------------------------------------------
AM 3,ESO28SC4,OGLS 315                  23 48 59.3 -72 56 46   C   0.90  0.90 U   9.72 -0.98 PGC+14,DKB+14           DKB+16
L1,ESO28SC8,OGLS 313                     0 03 54.6 -73 28 16   C   4.60  4.60 U   9.88 -1.04 GGS08,DKB+16            PGC+15 Globular Cluster?
 2,OGLS 312,OGLS 328                     0 12 56.9 -73 29 28   C   1.20  1.20 U   9.6  -1.58 DKB+14                  DKB+16
OGLS 264                                 0 18 22.1 -71 27 02   C   0.60  0.60 U                                            
L3,ESO28SC13,OGLS 323,OGLS 327           0 18 25.2 -74 19 05   C   1.00  1.00 U   8.99 -0.65 PGC+14,DKB+14           DKB+16
HW1,OGLS 329                             0 18 25.9 -73 23 40  CA   0.95  0.85 U   9.0  -1.43 DKB+14                  DKB+16
OGLS 266                                 0 18 56.1 -73 57 37   C   1.75  1.75 U                                            
B2,OGLS 331                              0 19 17.7 -74 34 26   C   0.45  0.45 U   9.26 -1.   DKB+16                  DKB+16
B1,OGLS 322                              0 19 19.3 -74 06 24   C   0.80  0.80 U                                             br*in or sup
OGLS 268                                 0 19 49.0 -73 18 06   C   1.15  1.15 U                                            
K1,L4,ESO28SC15,OGLS 325                 0 21 27.3 -73 44 53   C   2.20  2.20 U   9.71 -1.08 PGC+14,DKB+16           PGG+09
BOLOGNA A,OGLS 321                       0 21 30.9 -71 56 07   C   0.80  0.80 U                                             superimposed on 47 Tucanae
L5,ESO28SC16,OGLS 314                    0 22 41.1 -75 04 31   C   1.10  1.10 U   9.59 -1.25 PGC+14,DKB+16           PGG+09
K4,L6,ESO28SC17,OGLS 326                 0 23 04.1 -73 40 12   C   1.70  1.70 U   9.73 -1.24 PGC+14,DKB+16           PGG+09
B3                                       0 23 58.5 -73 38 03  CA   1.20  1.10 U                                            
RZ1                                      0 24 14.2 -73 59 36  CA   1.30  1.30 U   9.10       RZ05                           dissolving cluster?
K5,L7,ESO28SC18,RZ2,OGLS 324             0 24 43.4 -73 45 14   C   1.80  1.80 U   9.15 -0.76 PGC+14,DKB+16           PGG+09
K3,L8,ESO28SC19,OGLS 319                 0 24 46.0 -72 47 38   C   3.40  3.40 U   9.81 -0.85 GGS+08,DKB+16           PGC+15
B4,OGLS 317                              0 24 54.3 -73 01 50   C   0.85  0.85 U   9.58 -1.19 DKB+16                  DKB+16
OGLS 265                                 0 25 17.9 -73 52 11   C   1.30  1.30 U                                            
K6,L9,ESO28SC20,RZ3,OGLS 332             0 25 26.3 -74 04 30   C   1.00  1.00 U   9.20 -0.63 DKB+16                  PGC+15
OGLS 270                                 0 26 04.9 -74 25 00   C   1.67  1.67 U                                            
B5                                       0 26 28.4 -74 09 00  CC   0.30  0.20 U                                             asterism?
OGLS 267                                 0 26 32.8 -73 38 07   C   1.75  1.75 U                                            
NGC121,K2,L10,ESO50SC12,OGLS 311         0 26 48.5 -71 32 05   C   3.80  3.10 U  10.02 -1.19 GGG+08,DKB+16           DH98   Globular Cluster
K7,L11,ESO28SC22,RZ4,OGLS 318            0 27 45.2 -72 46 53   C   1.70  1.70 U   9.54 -0.81 DKB+16                  DH98  
HW2                                      0 27 56.9 -74 00 04  AC   0.95  0.95 U   7.60       GGK10 7.60                    
B6                                       0 27 59.5 -74 24 04   C   0.60  0.60 U   8.11 -0.04 DKB+16                  DKB+16
K8,L12,RZ5                               0 28 01.9 -73 18 12   C   1.10  1.10 U   9.47 -0.7  DKB+16                  PGC+15
OGLS 263                                 0 28 02.6 -76 21 12   C   0.63  0.63 U                                            
H86-3                                    0 28 03.6 -73 03 32  AC   0.75  0.55 U                                            
BS2,OGLS 316                             0 28 31.2 -73 00 46   C   0.55  0.45 U   9.00       GGK10                         
OGLS 330                                 0 28 39.7 -74 23 56   C   1.70  1.70 U                                             not B6
H86-6                                    0 29 22.9 -72 59 57  AC   0.60  0.45 U   9.10       GGK10                         
HW3,RZ6                                  0 29 55.1 -73 41 57  CA   1.50  1.10 U   8.00       GGK10,RZ05                    
H86-1                                    0 29 58.2 -73 12 36  CC   0.60  0.60 U                                             dissolving cluster?
K9,L13,RZ7                               0 30 00.3 -73 22 39   C   1.20  1.20 U   9.67 -1.12 GGK10,DKB+16            PGC+15
BUS806                                   0 30 02.7 -73 07 24   A   2.32  2.32 I   8.85       BGB+18                        
BS3                                      0 30 03.4 -73 20 06  AC   0.55  0.55 U                                             mT
H86-2                                    0 30 05.8 -73 20 29  AC   0.65  0.60 U   8.65       GGK10                          mT dissolving cluster?
BIS203                                   0 30 06.1 -74 00 17   A   1.58  1.58 I   8.86       BGB+18                        
BS4                                      0 30 07.3 -73 20 56   C   0.55  0.45 U                                             mT
BUS653                                   0 30 08.3 -73 57 47   A   1.18  1.18 I   8.28       BGB+18                        
BUS755                                   0 30 20.4 -73 27 27   A   1.18  1.18 I   8.50       BGB+18                        
BUS801                                   0 30 22.1 -73 10 35   A   1.18  1.18 I   8.34       BGB+18                        
BS5                                      0 30 22.5 -73 20 04   C   0.45  0.35 U                                            
BIS353                                   0 30 26.3 -72 13 09   A   2.19  2.19 I   8.54       BGB+18                        
BIS209                                   0 30 26.8 -73 51 51   A   1.56  1.56 I   8.60       BGB+18                        
HW4                                      0 30 27.5 -73 48 21  AC   1.20  1.00 U                                            
BIS219                                   0 30 28.0 -73 39 08   A   1.56  1.56 I   8.90       BGB+18                        
BIS274                                   0 30 29.2 -72 50 51   A   1.56  1.56 I   9.78       BGB+18                        
BIS230                                   0 30 40.0 -73 21 31   A   2.82  2.82 I   9.12       BGB+18                        
BIS268                                   0 30 41.4 -72 54 41   A   2.03  2.03 I   9.19       BGB+18                        
BUS617                                   0 30 52.8 -74 09 42   A   2.14  2.14 I   9.07       BGB+18                        
BUS578                                   0 30 56.0 -74 18 21   A   1.18  1.18 I   8.84       BGB+18                        
BUS620                                   0 30 57.9 -74 07 15   A   1.77  1.77 I   7.91       BGB+18                        
HW5,RZ8,OGLS 320                         0 31 02.6 -72 20 26   C   0.55  0.55 U   9.63 -1.28 DKB+16                  DKB+16
BUS840                                   0 31 15.6 -72 48 29   A   3.36  3.36 I   9.30       BGB+18                        
H86-7                                    0 31 16.3 -73 26 33   C   0.50  0.40 U                                            
BIS182                                   0 31 18.2 -74 29 29   A   1.56  1.56 I   9.48       BGB+18                        
BS6                                      0 31 27.4 -73 45 42  CA   1.10  1.10 U                                            
BIS271                                   0 31 32.2 -72 58 31   A   1.56  1.56 I   9.63       BGB+18                        
BIS463                                   0 31 35.4 -71 36 42   A   1.56  1.56 I   9.07       BGB+18                        
SMC-N3,DEMS1,BIS217                      0 31 40.5 -73 47 42  NC   1.10  1.10 E   8.12       BGB+18                        
BUS802                                   0 31 49.2 -73 11 05   A   1.18  1.18 I   9.02       BGB+18                        
BUS732                                   0 31 52.3 -73 33 48   A   1.45  1.45 I   7.96       BGB+18                        
BIS399                                   0 32 07.6 -72 02 50   A   2.10  2.10 I   9.11       BGB+18                        
BUS612                                   0 32 15.8 -74 11 47   A   1.18  1.18 I   9.31       BGB+18                        
BUS800                                   0 32 20.9 -73 11 34   A   1.18  1.18 I   9.27       BGB+18                        
BUS1028                                  0 32 21.6 -71 22 42   A   2.37  2.37 I   9.37       BGB+18                        
H86-10                                   0 32 38.2 -73 32 01   C   0.35  0.35 U                                            
L14,RZ9                                  0 32 41.0 -72 34 50   C   1.20  1.20 U   9.45 -1.14 GGK10,DKB+16            DKB+16
BUS852                                   0 32 42.0 -72 48 33   A   1.18  1.18 I   8.81       BGB+18                        
BS7                                      0 32 42.4 -73 37 48   C   0.55  0.55 U                                             mP
BS8                                      0 32 54.1 -73 38 23  AC   0.60  0.60 U                                             mP
NGC152,K10,L15,ESO28SC24,RZ10,BIS235,    0 32 56.3 -73 06 57   C   3.00  3.00 E   9.09 -0.8  GGK10,DKB+16            DH98   BUS807
H86-11                                   0 32 56.4 -73 30 11   C   0.65  0.65 U                                            
BIS276                                   0 32 59.5 -73 00 02   A   1.60  1.60 N   9.36       BGB+18                         inc Piatti 1
H86-12,Piatti 1,SMASH 4-1                0 33 00.7 -72 59 18   C   0.30  0.30 R                                             in BIS276
HW6                                      0 33 02.5 -72 39 13  CA   0.80  0.80 U   9.51 -1.32 DKB+16                  DKB+16 in pair
BIS328                                   0 33 03.1 -72 38 18   A   1.56  1.56 N   8.91       BGB+18                         in pair
BUS681                                   0 33 08.6 -73 44 46   A   1.78  1.78 I   8.07       BGB+18                        
BUS545                                   0 33 11.7 -74 29 41   A   3.36  3.36 I   8.62       BGB+18                        
BIS475                                   0 33 17.2 -71 35 24   A   3.33  3.33 I   9.96       BGB+18                        
BUS687                                   0 33 21.3 -73 37 49   A   3.36  3.36 I   8.13       BGB+18                        
BIS197                                   0 33 21.9 -74 24 42   A   1.56  1.56 I   8.78       BGB+18                        
BUS674                                   0 33 22.3 -73 46 17   A   2.45  2.45 I   8.54       BGB+18                        
H86-14                                   0 33 24.3 -72 52 53  CC   0.30  0.30 U                                            
BUS814                                   0 33 24.5 -73 03 22   A   1.90  1.90 I   8.74       BGB+18                        
OGLS 271                                 0 33 27.4 -74 21 42   C   1.20  1.20 U                                            
OGLS 273                                 0 33 28.0 -74 21 46   C   1.35  1.35 U                                            
BUS820                                   0 33 28.8 -73 01 58   A   1.29  1.29 I   8.91       BGB+18                        
H86-13                                   0 33 29.6 -73 32 39   C   0.40  0.40 U                                            
BIS439                                   0 33 31.7 -71 54 21   A   1.56  1.56 I   8.90       BGB+18                        
BIS221                                   0 33 32.5 -73 45 28   A   1.56  1.56 I   9.11       BGB+18                        
HW8,RZ11                                 0 33 46.8 -73 37 58   C   1.70  1.70 U   8.00       GGK10,PSC+05,RZ05             
H86-15                                   0 33 50.4 -73 00 17   C   0.40  0.35 U                                            
BIS260                                   0 34 04.8 -73 12 13   A   2.33  2.33 I   9.26       BGB+18                        
H86-16                                   0 34 05.3 -73 03 06   C   0.65  0.45 U                                            
BUS822                                   0 34 18.9 -73 01 06   A   2.12  2.12 I   8.16       BGB+18                        
BIS308                                   0 34 19.5 -72 49 58   A   1.60  1.60 I   9.32       BGB+18                        
B7A                                      0 34 26.8 -72 58 18  CC   0.25  0.20 U                                            
B7                                       0 34 31.7 -72 58 24  CC   0.30  0.25 U                                            
BIS404                                   0 34 34.5 -72 11 22   A   1.62  1.62 I   8.86       BGB+18                        
H86-20                                   0 34 44.2 -73 13 05   C   0.30  0.30 U                                            
OGLS 269                                 0 34 48.9 -74 42 19   C   1.75  1.75 U                                            
BIS246                                   0 34 49.5 -73 21 43   A   2.06  2.06 I   9.32       BGB+18                        
BIS195                                   0 34 50.2 -74 29 18   A   1.94  1.94 I   8.71       BGB+18                        
H86-23                                   0 34 50.8 -72 44 35  CA   0.55  0.40 U   8.90       GGK10                         
H86-22                                   0 34 54.5 -73 02 08   C   0.30  0.30 U                                             mP
BS9                                      0 35 02.9 -73 02 16  AC   0.75  0.65 U   8.80       GGK10                          mP
BUS658                                   0 35 10.6 -73 56 29   A   1.25  1.25 I   8.60       BGB+18                        
B8                                       0 35 11.8 -73 43 20  CC   0.50  0.50 U                                             asterism?
H86-21                                   0 35 16.0 -73 31 51   C   0.70  0.50 U                                            
BIS229                                   0 35 17.0 -73 42 40   A   1.56  1.56 I   8.66       BGB+18                        
BIS371                                   0 35 18.2 -72 31 26   A   1.56  1.56 I   9.15       BGB+18                        
BIS504                                   0 35 21.0 -71 38 06   A   1.56  1.56 I   9.83       BGB+18                        
H86-24                                   0 35 26.0 -73 24 30   C   0.40  0.40 U                                            
BIS256                                   0 35 26.1 -73 18 17   A   3.36  3.36 I   9.37       BGB+18                        
H86-25                                   0 35 28.0 -73 28 44   C   0.45  0.35 U                                            
H86-29                                   0 35 41.4 -73 09 26  NC   0.30  0.30 U                                            
K13,L17,ESO29SC1,RZ12,BIS226             0 35 41.7 -73 35 51   C   1.90  1.90 E   9.64 -0.84 GGK10,PGC+14            PGG+09
SBica 1                                  0 35 43.0 -73 21 24  NC   0.20  0.20 U                                             mP
SBica 2                                  0 35 43.6 -73 21 10  NC   0.30  0.30 U                                             mP
H86-27                                   0 35 43.8 -73 22 13  AC   1.00  0.60 U                                            
BUS662                                   0 35 44.9 -73 55 51   A   1.18  1.18 I   8.50       BGB+18                        
H86-28                                   0 35 49.4 -73 24 55   C   0.40  0.40 U                                            
NGC176,K12,L16,ESO29SC2,RZ13             0 35 58.8 -73 09 57   C   1.20  1.20 U   8.20       GGK10                         
H86-31                                   0 36 01.9 -73 04 12  CA   0.75  0.75 U   9.10       GGK10                         
BIS587                                   0 36 05.8 -71 09 53   A   2.84  2.84 I   8.59       BGB+18                        
H86-32                                   0 36 09.8 -73 08 36  CA   0.55  0.40 U                                            
BUS670                                   0 36 13.5 -73 49 20   A   1.29  1.29 I   8.18       BGB+18                        
BUS846                                   0 36 13.9 -72 50 49   A   1.56  1.56 I   8.78       BGB+18                        
H86-30                                   0 36 14.0 -73 24 45   C   0.35  0.35 U   8.9        CVH+06                        
BIS590                                   0 36 17.1 -71 07 33   A   2.14  2.14 I   9.09       BGB+18                        
H86-33                                   0 36 18.2 -73 03 28   C   0.45  0.45 U                                            
BIS293                                   0 36 22.3 -73 00 47   A   3.36  3.36 N   8.62       BGB+18                         inc HW9,HW10
HW9,RZ14                                 0 36 25.7 -73 00 06   C   0.75  0.75 R   9.36       RZ05                           mP,in BIS293
K11,L20,RZ16                             0 36 27.2 -72 28 42   C   1.10  1.10 U   9.17 -0.78 DKB+16                  DKB+16
HW10,RZ15                                0 36 31.0 -72 59 11   C   0.95  0.95 R   9.09       GGK10,RZ05                     mP,in BIS293
OGLS 272                                 0 36 31.5 -74 55 47   C   1.30  1.30 U                                            
H86-35,SOGLE1                            0 36 38.8 -73 05 09   C   0.35  0.35 U   8.8        CVH+06                        
B13                                      0 36 48.2 -74 57 45  CC   1.20  0.90 U                                             dissolving? asterism?
H86-36                                   0 36 49.7 -73 04 17  AC   0.80  0.55 U   8.80       GGK10,CVH+06                  
BUS826                                   0 36 54.6 -72 58 06   A   1.77  1.77 I   8.54       BGB+18                        
SBica 3                                  0 37 08.6 -72 59 06  NC   0.25  0.25 U                                             in K14
BUS878                                   0 37 10.9 -72 33 59   A   1.18  1.18 I   8.81       BGB+18                        
BUS851                                   0 37 11.4 -72 49 12   A   1.18  1.18 I   8.73       BGB+18                        
H86-37                                   0 37 13.8 -73 09 49  CC   0.30  0.30 U                                            
BIS273                                   0 37 14.3 -73 20 10   A   1.62  1.62 I   8.98       BGB+18                        
H-A1                                     0 37 15.0 -72 59 16   A   3.80  2.90 U                                             inc K14
K14,L18,DEMS2,BIS310                     0 37 15.5 -72 59 41  AN   1.80  1.20 E   8.75       RZ05, PCG+15                   in BUS823,in H-A1
B9,RZ17                                  0 37 15.9 -72 57 44   C   0.45  0.45 U                                             mP,in H-A1,not K14
SBica 4                                  0 37 17.9 -73 00 20  NC   0.15  0.15 U                                             in K14
H86-38                                   0 37 18.8 -73 01 52   A   1.20  1.20 U   7.6        CVH+06                         mT
SBica 5                                  0 37 19.6 -73 00 10  NC   0.10  0.10 U                                             in K14
BUS823                                   0 37 22.6 -72 58 34   A   2.74  2.74 N   8.20       BGB+18                         inc B9,K14
SBica 6                                  0 37 25.0 -73 01 49  CA   0.50  0.50 U                                             mT
BUS844                                   0 37 25.5 -72 50 52   A   2.42  2.42 I   8.43       BGB+18                        
HW11,SOGLE2,RZ18                         0 37 31.3 -73 36 45   C   1.30  1.30 U   8.43       GGK10,CVH+06,PU99,RZ05        
BIS620                                   0 37 31.3 -71 01 51   A   3.18  3.18 I   9.83       BGB+18                        
H86-41                                   0 37 31.9 -72 57 44   C   0.55  0.40 U                                             mP
BS10                                     0 37 33.9 -73 01 29   C   0.65  0.65 U   9.0        CVH+06                         mT
H86-42                                   0 37 41.0 -73 07 16   C   0.50  0.45 U   8.9        CVH+06                        
L19,SOGLE3,RZ19                          0 37 41.8 -73 54 27   C   1.70  1.70 U   9.60 -0.87 PGC+14                  PGG+09
B10,SOGLE4                               0 37 44.5 -73 12 38   C   0.80  0.80 U   9.00       GGK10,CVH+06                  
BIS454                                   0 37 46.9 -72 05 42   A   2.64  2.64 I   9.54       BGB+18                        
H86-40                                   0 37 49.5 -73 28 57   C   0.45  0.35 U   8.8        CVH+06                        
H86-43                                   0 37 51.3 -73 07 16   C   0.55  0.55 U   8.88       GGK10,CVH+06                  
BIS382                                   0 37 54.0 -72 35 54   A   1.56  1.56 I   8.98       BGB+18                        
BUS818                                   0 38 03.4 -73 04 37   A   1.18  1.18 I   8.20       BGB+18                        
BIS218                                   0 38 04.3 -74 13 12   A   1.57  1.57 I   8.99       BGB+18                        
BUS904                                   0 38 08.6 -72 17 44   A   1.89  1.89 I   8.47       BGB+18                        
BUS562                                   0 38 08.8 -74 24 25   A   1.61  1.61 I   8.44       BGB+18                        
BUS862                                   0 38 09.7 -72 43 53   A   1.62  1.62 I   8.72       BGB+18                        
SBica 7                                  0 38 19.2 -73 22 43   C   0.30  0.30 U                                            
B12                                      0 38 20.7 -73 16 16   C   0.45  0.35 R   9.0        CVH+06                         in BIS278
BIS278                                   0 38 24.0 -73 14 53   A   3.36  3.36 N   8.67       BGB+18                         inc B12
BS11                                     0 38 24.3 -73 22 38   A   1.20  0.50 U   7.4        CVH+06                        
BIS301                                   0 38 26.0 -73 07 45   A   2.43  2.43 I   8.40       BGB+18                        
RZ20                                     0 38 26.8 -73 51 08   C   0.70  0.70 U   6.60       RZ05                          
BIS211                                   0 38 31.7 -74 20 41   A   1.57  1.57 I   9.23       BGB+18                        
B14,SOGLE162,RZ21                        0 38 37.2 -73 48 21   C   0.60  0.45 U   8.28       GGK10,CVH+06                  
H86-51                                   0 38 44.6 -72 46 26   C   0.30  0.25 U                                            
H86-47                                   0 38 48.9 -73 16 32   C   0.30  0.30 U   9.0        CVH+06                        
HW12,SOGLE163                            0 38 51.3 -73 22 29  CA   0.80  0.80 U   8.55       CVH+06,GGK10                  
H86-48,SOGLE164                          0 38 55.6 -73 24 30   C   0.50  0.40 U   8.0        CVH+06                        
BIS267                                   0 38 56.8 -73 30 37   A   1.61  1.61 I   8.30       BGB+18                        
BIS307                                   0 38 57.2 -73 08 50   A   1.57  1.57 I   8.86       BGB+18                        
BIS234                                   0 38 57.2 -73 45 51   A   1.57  1.57 I   8.68       BGB+18                        
B11                                      0 39 00.0 -72 55 05  CC   0.20  0.15 U                                            
H86-52                                   0 39 00.8 -73 00 26   C   0.30  0.30 U                                            
BUS854                                   0 39 00.9 -72 45 42   A   2.95  2.95 I   8.48       BGB+18                        
SBica 8                                  0 39 01.3 -72 57 09  CC   0.65  0.55 U                                            
B16                                      0 39 01.7 -73 56 51   C   0.30  0.30 U   9.0        CVH+06                        
BIS296                                   0 39 03.8 -73 10 33   A   3.36  3.36 I   8.62       BGB+18                        
BS12                                     0 39 05.5 -73 56 11   C   0.35  0.35 U   9.0        CVH+06                        
BMS91                                    0 39 06.0 -73 19 11   A   0.98  0.98 I   8.34       BGB+18                        
BS14,SOGLE165                            0 39 11.7 -73 14 46   C   0.55  0.55 U   8.70       GGK10                          mP
H86-53                                   0 39 14.2 -72 54 10   C   0.70  0.70 U   8.75       GGK10                         
BIS283                                   0 39 15.7 -73 22 37   A   3.36  3.36 I   8.81       BGB+18                        
SOGLE5                                   0 39 22.0 -73 15 28  CA   0.85  0.75 U   9.0        GGK10,CVH+06                   mP
BUS901                                   0 39 24.8 -72 20 40   A   2.66  2.66 I   8.47       BGB+18                        
H86-55,SOGLE167                          0 39 26.0 -73 06 23   C   0.45  0.35 U   8.93       GGK10,CVH+06                  
HW12A                                    0 39 26.0 -73 22 59   C   0.55  0.45 U   9.0        CVH+06                         mP
HW13,SOGLE168                            0 39 31.6 -73 25 26  CA   0.75  0.60 U   8.93       GGK10,CVH+06                  
BUS870                                   0 39 31.8 -72 39 11   A   1.18  1.18 I   9.22       BGB+18                        
BUS864                                   0 39 32.0 -72 42 56   A   1.18  1.18 I   8.56       BGB+18                        
SOGLE6                                   0 39 33.4 -73 10 37   C   0.80  0.80 U   8.65       GGK10                         
BIS329                                   0 39 34.5 -73 05 15   A   1.56  1.56 I   9.07       BGB+18                        
H86-54                                   0 39 34.9 -73 22 59   C   0.55  0.55 U   8.50       GGK10,CVH+06                   mP
H86-56                                   0 39 38.0 -72 55 46  CA   1.20  0.80 U   8.75       GGK10                         
B15                                      0 39 40.3 -72 58 35  CA   0.60  0.45 U                                             mP
H86-57                                   0 39 47.9 -72 58 57  CA   0.50  0.50 U > 9.00       GGK10                          mP
BIS330                                   0 39 55.5 -73 01 19   A   3.36  3.36 I   8.19       BGB+18                        
BIS319                                   0 39 55.5 -73 07 57   A   2.31  2.31 I   8.60       BGB+18                        
B17                                      0 39 56.1 -72 48 46  CC   0.25  0.25 U                                             asterism?
BUS876                                   0 40 01.0 -72 34 23   A   1.69  1.69 I   8.51       BGB+18                        
BIS286                                   0 40 01.5 -73 20 52   A   2.11  2.11 I   9.15       BGB+18                        
H86-58                                   0 40 05.0 -73 08 34   C   0.60  0.60 U   8.90       GGK10                         
BIS294                                   0 40 05.3 -73 12 04   A   3.36  3.36 I   8.91       BGB+18                        
BIS231                                   0 40 05.6 -73 52 11   A   2.20  2.20 I   8.98       BGB+18                        
BS13,SBica 9                             0 40 05.7 -72 45 24  CA   0.70  0.55 U   8.95       GGK10                          mP
BMS61                                    0 40 09.5 -73 25 45   A   0.79  0.79 I   8.40       BGB+18                        
BIS346                                   0 40 11.5 -72 58 33   A   1.62  1.62 I   8.78       BGB+18                        
BS248                                    0 40 12.0 -72 46 00  AC   0.65  0.50 U   8.95       GGK10                          mP
SBica 10                                 0 40 12.1 -72 46 01  CC   0.30  0.30 U                                            
K15,L21,RZ22                             0 40 12.9 -72 41 55   C   1.10  1.10 U   8.70       GGK10                         
BUS668                                   0 40 13.8 -73 51 24   C   1.18  1.18 N   9.85       BGB+18                         in pair
BIS245                                   0 40 14.2 -73 44 36   A   1.78  1.78 I   8.65       BGB+18                        
HW14,RZ23                                0 40 14.8 -73 52 11   C   1.70  1.50 U   8.75       GGK10                          in pair
BUS673                                   0 40 21.0 -73 47 33   A   2.15  2.15 I   8.38       BGB+18                        
BUS601                                   0 40 26.3 -74 17 27   A   1.18  1.18 I   8.72       BGB+18                        
H86-59                                   0 40 29.1 -73 27 31   C   0.50  0.45 R   8.0        CVH+06                         in BIS266
BIS266                                   0 40 29.1 -73 27 47   A   3.36  3.36 N   8.57       BGB+18                         inc H86-59
BIS361                                   0 40 30.2 -72 55 30   A   2.34  2.34 I   8.72       BGB+18                        
BIS334                                   0 40 30.3 -73 05 46   A   1.56  1.56 I   8.65       BGB+18                        
SOGLE7,BMS115                            0 40 30.3 -73 13 45  CA   1.20  1.20 E   8.3        CVH+06                        
NGC220,K18,L22,ESO29SC3,SOGLE8,RZ27,     0 40 30.5 -73 24 07   C   1.20  1.20 E   8.03       GGK10,CVH+06,PU99              BMS56 mT,in H-A3
BIS215                                   0 40 31.3 -74 25 18   A   1.57  1.57 I   8.84       BGB+18                        
BUS570                                   0 40 31.8 -74 23 22   A   1.18  1.18 I   8.55       BGB+18                        
BUS590                                   0 40 33.4 -74 19 21   A   1.18  1.18 I   8.40       BGB+18                        
K16,L23,RZ24                             0 40 33.4 -72 44 24   C   0.85  0.85 U   8.80       GGK10                         
B25                                      0 40 33.5 -73 43 21  CA   0.65  0.55 U                                            
SBica 11                                 0 40 36.1 -72 47 22  CC   0.35  0.30 U                                            
SBica 12                                 0 40 37.7 -72 48 56  CC   0.30  0.25 U                                            
BIS324                                   0 40 38.5 -73 13 15   A   1.57  1.57 I   8.77       BGB+18                        
B27                                      0 40 43.1 -73 52 16  NC   0.40  0.40 U                                            
B19                                      0 40 44.3 -73 03 42   C   0.45  0.35 U   7.80       GGK10                          mT
BIS352                                   0 40 44.5 -73 01 25   A   1.56  1.56 I   8.73       BGB+18                        
NGC222,K19,L24,ESO29SC4,SOGLE9,RZ25,     0 40 44.5 -73 23 03   C   1.20  1.20 E   8.03       GGK10,CVH+06,PU99              BMS49,mT,in H-A3
H86-60                                   0 40 44.8 -73 07 03   C   0.40  0.30 U   9.03       GGK10,CVH+06                  
B26,SOGLE169                             0 40 44.9 -73 44 25   C   0.90  0.90 U   8.23       GGK10,CVH+06                  
H-A3                                     0 40 45.0 -73 22 42   A   7.80  3.90 U   6.6        CVH+06                         inc NGC220,NGC222,NGC231
BIS408                                   0 40 45.7 -72 36 53   A   1.56  1.56 I   8.80       BGB+18                        
H86-61                                   0 40 46.8 -73 11 42  CC   0.50  0.40 U                                            
H86-62,SOGLE10                           0 40 48.0 -73 05 17   C   0.60  0.60 U   8.60       GGK10                          mT
B20                                      0 40 48.1 -73 04 11   C   0.30  0.30 U                                             mT
HW15,RZ26                                0 40 48.4 -74 01 20   C   1.00  0.75 U   8.90       GGK10                         
SNR J0040.9-7337                         0 40 55.0 -73 36 55 SNR   2.02  2.02 U                                             rel DEMS5
B23,SOGLE170                             0 40 55.4 -73 24 09   C   0.60  0.50 U   7.98       GGK10,CVH+06,RZ05              mT,in H-A3
DEMS5                                    0 41 00.0 -73 36 22  NA   2.90  2.90 U   7.0        CVH+06                        
BIS292                                   0 41 00.7 -73 18 08   A   3.36  3.36 I   8.37       BGB+18                        
K17,L26,RZ28,BUS872                      0 41 01.2 -72 34 22   C   1.10  1.10 E   8.55       GGK10                         
BIS364                                   0 41 01.7 -72 57 25   A   1.62  1.62 I   9.04       BGB+18                        
BUS686                                   0 41 02.0 -73 44 51   A   2.35  2.35 I   8.25       BGB+18                        
H86-63                                   0 41 02.8 -73 14 00  CC   0.30  0.30 U                                            
H86-64                                   0 41 03.7 -73 12 15   C   0.20  0.20 U                                            
B18                                      0 41 06.4 -72 43 33   C   0.35  0.30 U                                            
BIS553                                   0 41 06.6 -71 45 30   A   1.56  1.56 I   9.73       BGB+18                        
NGC231,K20,L25,ESO29SC5,SOGLE11,RZ29,    0 41 06.8 -73 21 04   C   1.80  1.80 E   7.87       GGK10,CVH+06,PU99              BMS42,mP,in H-A3
B21,SOGLE171                             0 41 15.2 -72 49 55   C   0.35  0.35 U                                             mP
BMS149                                   0 41 16.5 -73 07 15   A   0.97  0.97 I   8.66       BGB+18                        
BUS841                                   0 41 20.0 -72 55 18   A   1.18  1.18 I   8.51       BGB+18                        
BMS41                                    0 41 20.7 -73 29 11   A   0.79  0.79 I   8.42       BGB+18                        
B22                                      0 41 20.7 -72 49 27   C   0.35  0.35 U                                             mP
BIS257                                   0 41 21.3 -73 35 17   A   3.36  3.36 I   8.42       BGB+18                        
BIS290                                   0 41 21.9 -73 25 28   A   3.36  3.36 N   8.48       BGB+18                         inc BMS57
B24,RZ30                                 0 41 23.7 -72 58 51  CA   0.80  0.55 U   8.75       GGK10                         
BS15                                     0 41 23.9 -73 20 31   A   2.30  2.30 U   7.8        CVH+06                         mP,in H-A3
K21,L27,SOGLE12,RZ31,BIS358              0 41 24.2 -72 53 27   C   2.50  2.50 E   9.66 -1.14 PGC+14                  PGG+09
H86-67                                   0 41 25.1 -73 01 20  CC   0.35  0.35 U                                            
BMS57                                    0 41 28.5 -73 26 13   A   0.79  0.79 N   8.55       BGB+18                         in BIS290
BIS341                                   0 41 30.0 -73 03 48   A   3.36  3.36 I   8.63       BGB+18                        
BIS269                                   0 41 30.0 -73 40 25   A   1.57  1.57 I   8.30       BGB+18                        
BIS302                                   0 41 39.3 -73 23 08   A   1.57  1.57 I   8.52       BGB+18                        
BIS557                                   0 41 40.3 -71 47 09   A   2.00  2.00 I   8.90       BGB+18                        
BMS21                                    0 41 41.3 -73 32 47   A   1.10  1.10 I   8.10       BGB+18                        
H86-69                                   0 41 41.6 -73 08 42  CA   0.50  0.50 U                                            
BUS903                                   0 41 43.6 -72 18 44   A   1.69  1.69 I   9.01       BGB+18                        
BIS314                                   0 41 45.7 -73 17 48   A   2.12  2.12 I   8.69       BGB+18                        
BIS592                                   0 41 47.0 -71 35 17   A   1.56  1.56 I   9.61       BGB+18                        
SOGLE172                                 0 41 48.1 -73 23 27   C   0.20  0.20 U   9.0        CVH+06                        
BIS223                                   0 41 48.6 -74 14 44   A   1.57  1.57 I   8.43       BGB+18                        
BUS860                                   0 41 51.6 -72 46 02   A   1.18  1.18 I   8.65       BGB+18                        
BUS654                                   0 41 52.6 -74 01 06   A   1.18  1.18 I   8.84       BGB+18                        
BIS250                                   0 41 56.7 -73 36 35   A   3.36  3.36 I   8.69       BGB+18                        
SOGLE166                                 0 41 56.8 -73 29 15   C   0.60  0.50 U   8.5        CVH+06                        
BIS318                                   0 41 58.1 -73 14 34   A   2.58  2.58 I   8.79       BGB+18                        
BUS581                                   0 42 04.0 -74 17 14   A   3.36  3.36 I   7.69       BGB+18                        
BIS351                                   0 42 05.7 -73 04 06   A   1.76  1.76 I   8.25       BGB+18                        
BUS859                                   0 42 08.6 -72 46 32   A   1.18  1.18 I   8.82       BGB+18                        
BMS131                                   0 42 10.9 -73 12 29   A   0.79  0.79 I   9.27       BGB+18                        
SOGLE173                                 0 42 12.1 -73 16 02   C   0.20  0.20 U                                            
B29                                      0 42 12.5 -73 43 47  CA   0.50  0.35 U   8.00       GGK10                          mP
DEMS6                                    0 42 14.0 -72 59 25  NA   1.10  1.10 U                                            
BMS92                                    0 42 14.4 -73 19 53   A   1.39  1.39 I   8.17       BGB+18                        
L61-34,MA37                              0 42 15.5 -72 59 53  NC   0.40  0.35 U                                             in DEMS6
BUS906                                   0 42 15.7 -72 16 43   A   1.18  1.18 I   8.66       BGB+18                        
BUS635                                   0 42 18.8 -74 06 47   A   1.18  1.18 I   8.36       BGB+18                        
DEMS7                                    0 42 19.0 -73 44 31  NA   1.00  0.75 U   7.2        CVH+06                         inc HW16,DEMS7
BMS62                                    0 42 19.1 -73 26 13   A   0.97  0.97 I   8.30       BGB+18                        
BMS24                                    0 42 19.9 -73 29 07   A   3.36  3.36 I   8.29       BGB+18                        
BIS264                                   0 42 20.3 -73 43 15   A   2.69  2.69 N                                             inc DEMS7,HW16
HW16,SOGLE13,RZ32                        0 42 21.6 -73 44 05  CN   0.60  0.60 U   7.60       GGK10,CVH+06,PU99              mP,in DEMS7,BIS264
H86-71                                   0 42 22.8 -73 05 19   C   0.30  0.30 U                                            
BIS462                                   0 42 24.2 -72 23 25   A   1.74  1.74 I   9.23       BGB+18                        
SOGLE14                                  0 42 28.2 -73 32 45  AC   0.80  0.60 U   8.5        CVH+06                        
BMS6                                     0 42 33.3 -73 39 58   A   0.79  0.79 I   8.44       BGB+18                        
BUS700,BMS5                              0 42 34.5 -73 41 31   A   1.99  1.99 I   8.55       BGB+18                        
BIS405                                   0 42 35.5 -72 45 26   A   1.56  1.56 I   9.31       BGB+18                        
BIS347                                   0 42 36.0 -73 00 24   A   3.36  3.36 I   8.48       BGB+18                        
BIS317                                   0 42 37.4 -73 21 55   A   1.59  1.59 I   8.99       BGB+18                        
H86-68,RZ33                              0 42 38.0 -72 27 21   C   1.10  1.10 U   9.77       GGK10,RZ05                    
BIS343                                   0 42 43.2 -73 11 11   A   1.69  1.69 N   9.06       BGB+18                         inc BS249
BIS287                                   0 42 43.2 -73 29 17   A   2.82  2.82 I   8.30       BGB+18                        
BIS397                                   0 42 44.2 -72 50 39   A   3.36  3.36 I   7.63       BGB+18                        
BMS96                                    0 42 44.8 -73 19 00   A   1.14  1.14 I  10.00       BGB+18                        
BUS827                                   0 42 45.5 -73 01 57   A   1.18  1.18 N   8.51       BGB+18                         in BIS359
BMS8                                     0 42 46.1 -73 38 16   A   0.97  0.97 I   8.37       BGB+18                        
BS249                                    0 42 50.0 -73 10 27  CA   0.50  0.45 R   8.75       GGK10,CVH+06                   in BIS343,in H-A5
BIS359                                   0 42 52.8 -73 02 28   A   2.33  2.33 N   8.36       BGB+18                         inc BUS827
BMS46                                    0 42 53.5 -73 28 37   A   1.05  1.05 I   8.30       BGB+18                        
SOGLE15,BMS100                           0 42 54.3 -73 17 37  CA   1.00  1.00 E   8.10       GGK10,CVH+06,PU99              in H-A4
BMS35                                    0 42 55.6 -73 30 04   A   0.97  0.97 I   9.02       BGB+18                        
BIS362                                   0 42 57.4 -73 06 03   A   1.57  1.57 I   8.14       BGB+18                        
BIS423                                   0 42 58.0 -72 40 28   A   1.56  1.56 I   8.85       BGB+18                        
BS16,SOGLE16,RZ35                        0 42 58.9 -73 10 06   C   0.55  0.50 U   8.45       CVH+06,PU99                    in BMS136,in H-A5
L28,RZ34                                 0 42 59.5 -72 35 20   C   1.00  1.00 U   8.85 -0.4  PGC+14,RZ05             PPV17 
H-A4,BIS321                              0 43 00.0 -73 17 40   A   2.10  2.10 E   7.0        CVH+06                         inc SOGLE15
BUS915                                   0 43 00.1 -72 09 21   A   1.18  1.18 I   8.57       BGB+18                        
BIS456                                   0 43 00.3 -72 29 15   A   1.64  1.64 N   9.07       BGB+18                         inc SBica13
BS18                                     0 43 01.1 -73 15 28   A   1.20  1.20 U   7.4        CVH+06                        
HW18                                     0 43 01.6 -72 24 30   C   1.00  1.00 U                                            
H-A5,BMS136                              0 43 02.0 -73 09 07   A   3.80  2.50 E   6.8        CVH+06                        
BMS99                                    0 43 03.6 -73 19 14   A   0.79  0.79 N   8.66       BGB+18                        
SBica 13                                 0 43 04.6 -72 28 21  CC   0.40  0.40 R                                             in BIS456
B28                                      0 43 08.5 -72 15 38  CA   0.85  0.55 R   8.70       GGK10                          in BUS902
BUS902                                   0 43 09.2 -72 15 41   A   3.28  3.28 N   8.12       BGB+18                         inc B28
BUS718                                   0 43 11.4 -73 40 28   A   1.18  1.18 I   8.89       BGB+18                        
BS250,BMS123                             0 43 15.0 -73 14 47  CA   0.55  0.55 E   8.8        CVH+06                         in H-A6
BS17,SOGLE174                            0 43 15.1 -73 00 43  CA   0.80  0.65 U   8.88       GGK10,CVH+06                  
BUS721                                   0 43 20.3 -73 37 27   A   3.02  3.02 I   7.20       BGB+18                        
BIS390                                   0 43 22.0 -72 56 35   A   1.57  1.57 I   9.39       BGB+18                        
HW19                                     0 43 27.0 -74 11 04   C   1.00  1.00 U   8.95       GGK10                         
BMS1                                     0 43 27.4 -73 43 00   A   0.79  0.79 I   8.57       BGB+18                        
BS19                                     0 43 28.0 -73 19 11   A   4.00  4.00 U   6.8        CVH+06                        
BMS78                                    0 43 29.0 -73 21 37   A   0.99  0.99 I   8.29       BGB+18                        
NGC241,K22w,L29W,ESO29SC6w,SOGLE17,RZ36  0 43 32.0 -73 26 23   C   0.95  0.95 R   8.20 -0.1  GGK10,CVH+06,PU99,MPS14 PPV17  mP,in BMS31
BMS185                                   0 43 33.2 -72 54 07   A   1.27  1.27 N   8.47       BGB+18                         in BUS836
BIS376                                   0 43 33.8 -73 03 55  NA   1.57  1.57 N   8.84       BGB+18                         inc SMC-N9
BMS31                                    0 43 34.3 -73 26 32   A   2.99  2.99 N   8.20       BGB+18                         inc NGC241,NGC242
H86-81                                   0 43 34.7 -73 14 29   C   0.40  0.35 U                                            
BIS288                                   0 43 34.8 -73 36 11   A   1.98  1.98 I   8.70       BGB+18                        
SBica 14                                 0 43 34.9 -73 02 19  NC   0.25  0.25 U                                             mP
SMC-N9,L61-45,DEMS9,MA54                 0 43 36.5 -73 02 26  NC   0.35  0.30 R                                             mP,in BIS376
NGC242,K22e,L29e,ESO29SC6e,BH1,SOGLE18   0 43 36.6 -73 26 40   C   0.75  0.75 R   7.83 -0.28 CVH+06,PU99,MPS14       PPV17  mP,in BMS31
BUS836                                   0 43 36.6 -72 54 08   A   3.36  3.36 N   8.83       BGB+18                         inc BMS185
B31,SOGLE19,SOGLE175                     0 43 36.7 -72 57 26   C   0.50  0.40 U   8.55       CVH+06,PU99                    mT
BIS400                                   0 43 37.2 -72 47 25   A   2.98  2.98 I   8.23       BGB+18                        
BUS831                                   0 43 37.8 -73 01 00   A   1.18  1.18 N   8.29       BGB+18                        
H-A6                                     0 43 38.0 -73 14 39   A   4.00  2.50 R   7.4        CVH+06                         inc BMS31
BIS435                                   0 43 38.0 -72 38 52   A   1.56  1.56 I   9.56       BGB+18                        
BS20,SOGLE20                             0 43 38.1 -72 58 52   C   0.45  0.45 U   8.71       GGK10,CVH+06,PU99,PB12         asterism?,mT
BMS121                                   0 43 38.6 -73 13 43   A   1.27  1.27 N   8.02       BGB+18                         in H-A6
BIS356                                   0 43 39.3 -73 09 55   A   2.92  2.92 I   8.40       BGB+18                        
BUS684                                   0 43 41.8 -73 46 59   A   1.38  1.38 I   8.17       BGB+18                        
BS22                                     0 43 43.1 -74 13 27  AC   1.00  0.65 U                                            
BS21                                     0 43 43.6 -74 11 27  AC   1.00  1.00 U                                            
BUS871                                   0 43 44.0 -72 37 40   A   1.88  1.88 I   8.94       BGB+18                        
H86-70,SOGLE21,RZ37                      0 43 44.4 -72 58 35   C   0.50  0.50 U   8.8  -0.4  CVH+06                  PPV17  mT
BIS369                                   0 43 46.4 -73 07 04   A   1.57  1.57 I   8.45       BGB+18                        
BIS421                                   0 43 46.5 -72 43 49   A   1.57  1.57 I   8.87       BGB+18                        
BIS407                                   0 43 47.2 -72 49 23   A   3.36  3.36 I   8.65       BGB+18                        
BIS332                                   0 43 49.3 -73 20 51   A   1.64  1.64 I   8.28       BGB+18                        
BUS832                                   0 43 52.6 -73 00 11   A   1.18  1.18 I   8.54       BGB+18                        
BMS104                                   0 43 53.4 -73 17 22   A   3.09  3.09 I   8.30       BGB+18                        
BUS738                                   0 43 54.4 -73 36 37   A   1.18  1.18 I   8.86       BGB+18                        
BIS275,BUS688                            0 43 54.5 -73 44 50   A   3.36  3.36 I   8.25       BGB+18                        
BIS262                                   0 43 55.1 -73 51 06   A   1.75  1.75 I   8.73       BGB+18                        
SOGLE22                                  0 43 57.9 -73 09 09  CA   0.75  0.75 U   8.6        CVH+06                        
BUS727                                   0 44 01.6 -73 39 12   A   1.18  1.18 I   8.67       BGB+18                        
BMS65                                    0 44 09.7 -73 26 20   A   0.79  0.79 N   8.54       BGB+18                         in DEMS10
BMS140                                   0 44 11.4 -73 09 43   A   0.83  0.83 I   8.40       BGB+18                        
B33,SOGLE23                              0 44 12.6 -73 37 10   C   0.50  0.50 U   8.4        CVH+06                        
DEMS10                                   0 44 13.0 -73 27 02  NA   4.50  0.80 R   7.2        CVH+06                         inc BMS65
BUS743                                   0 44 13.7 -73 34 50   A   1.77  1.77 I   8.65       BGB+18                        
BUS909                                   0 44 16.0 -72 14 39   A   1.18  1.18 I   8.37       BGB+18                        
BMS74                                    0 44 17.6 -73 22 57   A   0.97  0.97 I   8.19       BGB+18                        
BIS300                                   0 44 19.6 -73 32 19   A   2.36  2.36 I   8.56       BGB+18                        
BIS384                                   0 44 19.8 -72 53 28   A   3.36  3.36 N   8.19       BGB+18                         inc BUS839
BS23                                     0 44 20.5 -73 12 28   A   2.20  1.70 U   7.2        CVH+06                        
BS24                                     0 44 20.7 -73 14 31   A   2.20  0.60 U   6.6        CVH+06                        
BUS863                                   0 44 21.1 -72 45 36   A   1.18  1.18 I   7.98       BGB+18                        
BUS608                                   0 44 22.0 -74 14 41   A   1.74  1.74 I   8.32       BGB+18                        
BUS655                                   0 44 25.1 -74 01 22   A   1.18  1.18 I   8.70       BGB+18                        
B34A                                     0 44 25.2 -72 56 41  CA   0.75  0.55 R   9.0        CVH+06                         in BIS392
BIS392                                   0 44 26.3 -72 57 10   A   3.36  3.36 N   8.09       BGB+18                         inc B34A
BUS839                                   0 44 26.5 -72 52 52   A   2.56  2.56 N   8.62       BGB+18                         in BIS384
BIS342                                   0 44 26.7 -73 18 57   A   1.57  1.57 I   8.20       BGB+18                        
RZ38                                     0 44 29.1 -72 48 57   C   0.80  0.80 U   8.60       RZ05                          
BMS76                                    0 44 29.3 -73 21 39   A   2.18  2.18 I   8.24       BGB+18                        
BUS916                                   0 44 33.6 -72 08 16   A   1.48  1.48 I   8.60       BGB+18                        
BIS440                                   0 44 39.2 -72 41 18   A   1.57  1.57 I   8.59       BGB+18                        
VMC1                                     0 44 40.9 -73 21 36  NC   0.30  0.30 U < 8.4        PIR+16                        
BUS858,BIS419                            0 44 41.0 -72 47 06   A   1.18  1.18 I   8.90       BGB+18                        
BIS350                                   0 44 41.3 -73 16 38   A   1.89  1.89 I   8.08       BGB+18                        
B37                                      0 44 44.6 -74 12 09  CA   1.10  0.90 U > 9.00       GGK10                         
BS25                                     0 44 44.7 -72 53 52  CA   0.95  0.75 U   8.30       GGK10,CVH+06                   asterism?
BMS129                                   0 44 46.5 -73 12 09   A   1.07  1.07 I   8.54       BGB+18                        
BIS284                                   0 44 46.9 -73 34 30   A   3.36  3.36 I   9.23       BGB+18                        
BMS53                                    0 44 47.3 -73 28 07   A   0.79  0.79 I   8.30       BGB+18                        
HW20,RZ39                                0 44 48.0 -74 21 47   C   0.75  0.75 U   9.08       RZ05                          
BIS291                                   0 44 49.1 -73 41 10   A   1.69  1.69 I   9.36       BGB+18                        
BUS850                                   0 44 49.4 -72 50 15   A   1.95  1.95 I   8.85       BGB+18                        
BMS86                                    0 44 51.0 -73 16 02   A   2.29  2.29 I   8.20       BGB+18                        
BUS690                                   0 44 51.2 -73 37 09   A   3.36  3.36 I   9.15       BGB+18                        
B34,SOGLE176                             0 44 52.1 -73 00 06   C   0.60  0.60 U   9.08 -0.58 GGK10,CVH+06,PGC+14     PPV17  br* at nw edge
BS26                                     0 44 53.3 -73 58 49  NA   1.30  0.80 U                                             in DEMS12
BS27,SOGLE177                            0 44 55.0 -73 10 27  CN   0.40  0.35 U   8.15       CVH+06,PU99                    mT,in H86-72
DEMS13nw                                 0 44 55.0 -73 12 33  NA   1.90  1.20 U   7.0        CVH+06                        
BIS336                                   0 44 56.0 -73 22 56   A   1.57  1.57 I   8.91       BGB+18                        
H86-73                                   0 44 56.4 -72 29 57  CC   0.25  0.25 U                                            
SMC-N10,L61-60,DEMS11,MA85               0 44 56.5 -73 10 11  NC   0.35  0.35 U   8.5        CVH+06                         mT,in H86-72
BIS451                                   0 44 56.6 -72 32 57   A   2.49  2.49 I   8.95       BGB+18                        
H86-72                                   0 44 56.7 -73 10 18  AN   1.20  0.60 U                                            
SBica 15                                 0 45 00.3 -73 10 06  NC   0.20  0.20 U                                             mT
BMS93                                    0 45 00.4 -73 18 59   A   1.19  1.19 I   8.32       BGB+18                        
SOGLE24                                  0 45 03.1 -72 55 15   A   1.90  1.90 U   7.0        CVH+06                        
SMC-N11,L61-62,MA91/MA90                 0 45 03.2 -73 16 38  NC   0.60  0.50 U                                             att DEMS14
BMS119                                   0 45 04.1 -73 13 01   A   2.04  2.04 I                                            
BIS263                                   0 45 04.7 -73 56 14   A   1.57  1.57 I   8.46       BGB+18                        
DEMS12                                   0 45 07.0 -73 58 57  NA   2.20  2.20 U                                            
H-A7,DEMS13se,BMS119                     0 45 07.4 -73 13 40  AN   2.90  1.30 E   7.3        CVH+06                        
BS28,SOGLE178                            0 45 11.0 -72 52 31  CA   0.70  0.50 U   8.63       GGK10,CVH+06                  
H86-74,SOGLE25,RZ40                      0 45 14.1 -73 13 10   C   0.70  0.60 U   8.00       GGK10,CVH+06,PU99              in DEMS13
BIS391                                   0 45 17.4 -73 03 43   A   1.57  1.57 N   8.87       BGB+18                        
BMS112                                   0 45 17.8 -73 16 23   A   0.79  0.79 N   8.07       BGB+18                        
DEMS14,HA-8                              0 45 19.0 -73 15 32  AN   1.90  1.90 U   6.8        CVH+06                         in B-OB1
DEMS15                                   0 45 20.0 -73 04 59  NA   1.60  0.80 U                                             in SMC-N12
BIS322                                   0 45 20.2 -73 31 36   A   1.77  1.77 I   8.60       BGB+18                        
SOGLE179                                 0 45 21.0 -73 02 08  CA   0.50  0.50 U   8.4        CVH+06                        
BIS272                                   0 45 21.1 -73 51 51   A   1.98  1.98 I   9.07       BGB+18                        
BS29                                     0 45 22.0 -74 01 21  AC   0.70  0.60 U   8.90       GGK10                         
BUS855                                   0 45 22.8 -72 49 50   A   1.18  1.18 N   8.46       BGB+18                         inc SOGLE28
SOGLE180                                 0 45 23.0 -72 55 43   C   0.25  0.25 U   8.93       GGK10,CVH+06                  
SMC-N13B,L61-67n,MA101                   0 45 23.8 -73 22 35  NC   0.70  0.60 U   6.5        CVH+06,SBC+05                  mP,in NGC248
NGC248,DEMS16,ESO29EN8,SOGLE26           0 45 24.0 -73 22 44  NA   1.20  0.80 U                                            
BIS305                                   0 45 25.7 -73 35 07   A   1.67  1.67 I   7.85       BGB+18                        
SMC-N13A,L61-67s,MA103                   0 45 25.9 -73 23 03  NC   0.70  0.55 U   6.5        CVH+06,SBC+05                  mP,in NGC248
B39,SOGLE27,RZ42                         0 45 27.1 -73 28 50   C   0.55  0.55 U   9.08 -0.58 GGK10,CVH+06,PGC+14     PPV17  mP
B41,RZ41                                 0 45 27.3 -73 42 13   C   0.50  0.50 U   8.00       GGK10                         
SOGLE28                                  0 45 28.0 -72 49 11   C   0.40  0.40 R   8.8        CVH+06                         in BUS855
SOGLE181                                 0 45 28.0 -72 53 09  CA   0.70  0.50 U   8.58       GGK10,CVH+06                  
MA106                                    0 45 28.2 -73 04 24  NC   0.45  0.45 U                                             in NGC249
BUS857                                   0 45 30.3 -72 46 25   A   2.08  2.08 I   8.20       BGB+18                        
NGC249,ESO29EN9                          0 45 30.6 -73 04 46  NA   1.40  1.20 U                                             in SMC-N12B
B35,L61-68,SOGLE29                       0 45 30.8 -73 04 55  NC   0.30  0.25 U                                             in NGC249
BIS431                                   0 45 31.2 -72 43 27   A   3.36  3.36 I   8.80       BGB+18                        
BUS847                                   0 45 32.0 -72 51 33   A   1.48  1.48 N   8.42       BGB+18                        
SOGLE30                                  0 45 32.8 -73 06 26  CA   0.75  0.75 U   8.65       GGK10,CVH+06                  
SMC-N12B,DEMS18,MA108                    0 45 32.9 -73 04 48  NA   1.80  1.80 U                                             in SMC-N12
B-OB1                                    0 45 34.0 -73 15 26  AN   3.70  3.00 U   8.2        CVH+06                        
BIS313                                   0 45 34.4 -73 24 43   A   3.36  3.36 I   8.50       BGB+18                        
BIS522                                   0 45 35.5 -72 15 00   A   1.56  1.56 I   8.77       BGB+18                        
BUS735                                   0 45 35.7 -73 37 42   A   1.18  1.18 I   8.64       BGB+18                        
BIS467                                   0 45 35.8 -72 36 54   A   1.57  1.57 I   9.48       BGB+18                        
BS30                                     0 45 35.9 -73 28 51   C   0.40  0.35 U   8.9        CVH+06                         mP
H86-77                                   0 45 36.6 -72 17 42   C   0.45  0.35 U                                            
DEMS17                                   0 45 37.0 -73 12 34  NA   1.80  1.80 U   6.8        CVH+06                        
BIS416                                   0 45 38.7 -72 40 58   A   2.83  2.83 I   8.44       BGB+18                        
HW21                                     0 45 39.0 -74 00 31   C   0.45  0.40 U                                            
RZ43                                     0 45 39.5 -72 51 43   C   0.30  0.30 U   8.00       RZ05                          
BS37                                     0 45 39.6 -73 04 34  NA   0.60  0.35 U   6.8        CVH+06                         in SMC-N12B
B36                                      0 45 41.9 -72 50 29   C   0.70  0.60 U   8.35       GGK10,CVH+06                   mP
BIS251                                   0 45 42.2 -74 05 00   A   1.57  1.57 I   9.16       BGB+18                        
H86-75                                   0 45 42.8 -73 11 55  CC   0.40  0.30 U                                            
BMS7                                     0 45 46.1 -73 40 11   A   0.79  0.79 I   7.95       BGB+18                        
BIS333,BMS97                             0 45 47.0 -73 18 32   A   2.93  2.93 I   7.59       BGB+18                        
BUS742                                   0 45 47.7 -73 34 25   A   2.63  2.63 I   8.56       BGB+18                        
SOGLE31                                  0 45 51.0 -72 50 25  CA   0.55  0.45 U   8.8        CVH+06                         mP,not B36
BUS625                                   0 45 51.9 -74 09 17   A   1.45  1.45 I   8.48       BGB+18                        
VMC2                                     0 45 52.3 -73 13 55   C   0.40  0.40 U   8.5        PIR+16                         in BMS118
BIS295                                   0 45 52.8 -73 37 59   A   3.36  3.36 I   8.82       BGB+18                        
DEMS20,BIS375                            0 45 54.0 -73 06 51  NA   2.50  1.20 E   7.8        CVH+06                         in SMC-N12
NGC256,K23,L30,ESO29SC11,SOGLE32,RZ44    0 45 54.1 -73 30 24   C   0.90  0.90 U   7.93 -0.1  GGK10,CVH+06,PU99       PPV17 
B38                                      0 45 55.0 -72 36 20  CC   0.25  0.25 U                                             mP
BMS118                                   0 45 58.5 -73 13 52   A   1.43  1.43 I   8.08       BGB+18                         inc VMC2
H86-79,RZ45                              0 45 58.8 -72 35 46   C   0.45  0.45 U   8.70       RZ05                           mP
BMS143                                   0 46 00.1 -73 09 45   A   0.79  0.79 N   8.49       BGB+18                        
H86-76,SOGLE182                          0 46 01.5 -73 23 44   C   0.45  0.45 U   8.40 -0.01 MPS14                   PPV17  mT,in DEMS21
SMC-N12,B-OB3                            0 46 02.0 -73 05 37  NA   7.30  3.90 U   7.0        CVH+06                        
BMS147                                   0 46 02.5 -73 08 59   A   0.79  0.79 N   7.95       BGB+18                        
DEMS19                                   0 46 03.0 -73 18 02  NA   6.00  2.70 R   7.0        CVH+06                         inc BMS101
BMS101                                   0 46 03.2 -73 16 50   A   2.80  2.80 N   8.08       BGB+18                         in DEMS19
BUS739                                   0 46 04.1 -73 36 41   A   1.42  1.42 I   8.43       BGB+18                        
BS31                                     0 46 05.0 -73 26 38  AN   2.80  0.75 U   8.2        CVH+06                         in DEMS29
BS32                                     0 46 06.8 -73 16 15  NA   1.60  1.60 U   6.8        CVH+06                         in DEMS19
BUS861                                   0 46 08.8 -72 46 27   A   1.21  1.21 N   8.51       BGB+18                         in BIS418
BMS82                                    0 46 09.7 -73 22 03   A   0.79  0.79 N   8.42       BGB+18                        
DEMS21                                   0 46 10.0 -73 23 27  NA   2.20  2.20 U                                            
SOGLE183                                 0 46 10.3 -73 03 54  CA   0.35  0.30 U                                            
RZ46                                     0 46 10.7 -73 16 42  CN   0.60  0.60 U                                            
SMC-N15,DEMS28,MA121                     0 46 10.7 -73 25 33  NC   0.50  0.50 U                                            
BIS596                                   0 46 10.8 -71 52 02   A   1.56  1.56 I   9.06       BGB+18                        
H86-80,SOGLE184                          0 46 11.0 -72 49 02   C   0.35  0.35 U   9.0        CVH+06                        
H86-78n,SOGLE33n                         0 46 11.7 -73 23 26  CN   0.45  0.45 U   7.40       GGK10                          mT,in SMC-N16
H86-78s,SOGLE33s                         0 46 12.0 -73 23 41  CN   0.45  0.40 U   8.00       GGK10,PU99                     asterism? mT,in SMC-N16
B40,MA126                                0 46 15.0 -72 35 16  CA   0.50  0.50 U                                            
BMS108                                   0 46 15.2 -73 17 30   A   0.82  0.82 N   8.26       BGB+18                        
B44                                      0 46 15.5 -74 22 40   C   0.50  0.50 U                                            
BIS418                                   0 46 16.0 -72 46 40   A   3.36  3.36 N   8.44       BGB+18                         inc BUS861
SMC-N16,MA130                            0 46 17.0 -73 23 26  NA   1.30  1.00 U   7.1        CVH+06                         in DEMS21
SMC-N14,MA128                            0 46 17.7 -73 12 38  NC   0.35  0.35 U                                             in DEMS22
DEMS22                                   0 46 18.0 -73 12 42  NA   1.80  1.80 U   7.0        CVH+06                         in H-A10
BIS406                                   0 46 18.1 -72 59 49   A   1.57  1.57 I   8.45       BGB+18                        
BIS370                                   0 46 20.0 -73 08 27   A   3.36  3.36 N   8.09       BGB+18                         inc BS33
BS33                                     0 46 22.3 -73 08 10  NA   1.80  0.70 R   7.0        CVH+06                         in BIS370,in SMC-N12
H-A10,BMS113                             0 46 23.0 -73 13 07  AN   3.50  3.00 E   7.0        CVH+06                        
BIS630                                   0 46 25.3 -71 42 16   A   1.56  1.56 I   9.35       BGB+18                        
SMC-N12A,DEMS23,MA133                    0 46 27.0 -73 06 17  NA   1.80  1.80 U   7.2        CVH+06                         in SMC-N12
BIS299                                   0 46 29.5 -73 43 27   A   1.57  1.57 I   8.54       BGB+18                        
BUS899                                   0 46 31.0 -72 22 38   A   1.87  1.87 I   8.04       BGB+18                        
H86-82                                   0 46 32.8 -72 36 00   C   0.30  0.25 U                                            
NGC261,ESO29EN12                         0 46 33.8 -73 05 59  NA   1.30  1.10 U   6.8        CVH+06                         in SMC-N12A
H86-84,SOGLE185                          0 46 34.0 -72 45 56   C   0.40  0.40 U   8.7        CVH+06                         mT
H86-83,SOGLE35,RZ48                      0 46 34.0 -72 46 26  CA   0.70  0.70 U   8.43       GGK10,CVH+06                   mT
BMS55                                    0 46 34.8 -73 28 12   A   0.81  0.81 I   8.16       BGB+18                        
B42,SOGLE34,VMC3                         0 46 35.1 -73 05 54  NC   0.70  0.70 U   9.0        PIR+16                         in NGC261
L31,SOGLE36,RZ47                         0 46 35.7 -72 44 28   C   1.10  0.85 U   8.55       GGK10,CVH+06                   mT
BIS309                                   0 46 36.5 -73 38 55   A   1.57  1.57 I   8.21       BGB+18                        
SMC-N17,DEMS25,MA140                     0 46 38.0 -73 31 42  NA   2.80  2.80 U   7.0        CVH+06                        
BUS621                                   0 46 38.1 -74 12 07   A   1.18  1.18 I   8.55       BGB+18                        
BMS133                                   0 46 38.5 -73 12 24   A   2.56  2.56 I   7.93       BGB+18                        
BIS478                                   0 46 40.0 -72 34 29   A   1.57  1.57 I   9.48       BGB+18                        
B43                                      0 46 40.2 -73 31 14  CN   0.50  0.50 U                                             in SMC-N17
SOGLE37                                  0 46 40.4 -73 00 02  CA   0.80  0.70 U   8.5        CVH+06                        
DEMS24,MA142                             0 46 41.0 -73 21 50  NA   1.90  1.90 U   6.7        CVH+06                        
SNR J0046.6-7307                         0 46 41.2 -73 07 55 SNR   3.00  3.00 U                                                in SMC-N19,rel DEMS32?
SBica 16                                 0 46 41.3 -73 31 03  NC   0.30  0.25 U                                             in SMC-N17,very absorbed
HW23                                     0 46 42.2 -73 46 28   C   0.55  0.45 U                                            
BMS70,BIS349                             0 46 42.8 -73 25 09   A   2.92  2.92 N   7.81       BGB+18                         in DEMS29
BIS426                                   0 46 44.5 -72 55 18   A   1.57  1.57 I   8.52       BGB+18                        
MA143                                    0 46 45.0 -73 10 17  NC   0.40  0.30 U   8.0        CVH+06                        
BMS116                                   0 46 45.1 -73 13 59   A   1.40  1.40 I   8.17       BGB+18                        
HW22,RZ49                                0 46 45.2 -72 03 46   C   0.60  0.60 U   9.75 -0.7  GGK10,PGC+14            PPV17 
DEMS29                                   0 46 48.0 -73 26 07  NA   8.50  3.50 R   6.8        CVH+06                         inc BMS70
BMS52                                    0 46 48.8 -73 28 30   A   0.79  0.79 I   8.27       BGB+18                        
BUS594                                   0 46 50.5 -74 18 28   A   1.86  1.86 I   9.29       BGB+18                        
BMS153                                   0 46 52.7 -73 07 37   A   0.79  0.79 I   9.49       BGB+18                        
H-A9,BMS73                               0 46 56.0 -73 23 04  AN   2.20  1.60 E   8.36       BGB+18                         inc H86-86
H86-85,SOGLE186                          0 46 56.0 -73 25 25  CA   0.60  0.50 U   8.17 -0.01 GGK10,CVH+06,MPS14      PPV17  mP,in DEMS29
BIS372                                   0 46 56.8 -73 16 15   A   2.34  2.34 I   8.20       BGB+18                        
H86-88,BMS87                             0 46 56.8 -73 20 08  CA   0.85  0.85 E   8.65       GGK10,CVH+06                   asterism?
BUS885                                   0 46 57.0 -72 29 22   A   2.10  2.10 I   8.42       BGB+18                        
BIS368                                   0 46 57.6 -73 12 43   A   3.36  3.36 I   7.85       BGB+18                        
SBica 17                                 0 46 57.9 -73 25 38  NC   0.25  0.25 U                                             mP,in DEMS29
DEMS27                                   0 47 01.0 -73 05 34  NA   2.40  1.50 U   6.8        CVH+06                         att SMC-N19
H86-86,SOGLE40                           0 47 01.0 -73 23 35   C   0.80  0.65 U   8.05       GGK10,CVH+06                   asterism? mP,in H-A9
BUS696                                   0 47 02.3 -73 42 56   A   2.55  2.55 I   9.32       BGB+18                        
BMS138                                   0 47 02.6 -73 08 55   A   1.49  1.49 I   7.87       BGB+18                        
BS34                                     0 47 02.6 -73 45 00  CA   0.40  0.30 U   9.00       GGK10                         
BIS490                                   0 47 03.6 -72 32 25   A   1.57  1.57 I   9.03       BGB+18                        
H86-87,SOGLE187                          0 47 04.9 -73 22 16   C   0.80  0.70 U   8.3  -0.01 CVH+06,PU99,MPS14       PPV17  mP,in H-A9
H86-89,SOGLE38                           0 47 06.1 -73 15 26  CA   0.85  0.65 U   8.3        CVH+06,PU99                   
BMS125                                   0 47 10.6 -73 14 33   A   0.79  0.79 N   8.41       BGB+18                        
H-A11                                    0 47 11.0 -73 12 43   A   3.50  3.50 R   6.7        CVH+06                         inc BMS128
NGC265,K24,L34,ESO29SC14,SOGLE39,RZ50,   0 47 11.4 -73 28 37   C   1.20  1.20 E   8.25 -0.28 GGK10,CVH+06,PU99       PPV17  BMS39
BIS320                                   0 47 11.9 -73 31 22   A   3.36  3.36 I   9.81       BGB+18                        
BMS155                                   0 47 12.4 -73 06 49   A   0.79  0.79 I   8.05       BGB+18                        
BMS128                                   0 47 13.3 -73 13 02   A   1.39  1.39 N   8.16       BGB+18                         in H-A11
BMS160                                   0 47 14.0 -73 04 56   A   0.79  0.79 I   8.39       BGB+18                        
CVH1                                     0 47 17.1 -73 08 29  CA   1.70  1.70 U                                             rel IKT2
BMS72                                    0 47 19.2 -73 22 40   A   1.27  1.27 I   8.08       BGB+18                        
IKT2,SNR J0047.3-7308,MA165              0 47 19.8 -73 08 22 SNR   3.00  3.00 U   8.0        CVH+06                         in SMC-N19
BUS969                                   0 47 20.1 -71 51 00   A   1.18  1.18 I   8.36       BGB+18                        
BMS37                                    0 47 23.0 -73 27 04   A   3.36  3.36 N   8.30       BGB+18                         inc H86-90
BMS152                                   0 47 23.4 -73 07 36   A   0.79  0.79 N   8.08       BGB+18                        
H86-93,SOGLE188,MA172                    0 47 24.4 -73 12 21  CN   0.40  0.40 U   7.6        CVH+06                         in H-A11
L32,ESO51SC2,OGLS 310                    0 47 24.5 -68 55 05   C   1.30  1.30 U   9.66 -1.2  PGC+14                  PSC+01
L33,SOGLE41,RZ51                         0 47 25.0 -72 50 27   C   1.00  0.80 U   7.95       GGK10,CVH+06                  
BMS111                                   0 47 25.7 -73 15 42   A   3.36  3.36 I   9.75       BGB+18                        
H86-90                                   0 47 25.7 -73 27 17   C   0.50  0.45 R   8.40 -0.1  GGK10,MPS14             PPV17  in BMS37
DEMS31                                   0 47 29.0 -73 05 08  NA   1.60  1.60 U   8.6        CVH+06                         att SMC-N19
BMS150                                   0 47 29.2 -73 06 48   A   0.99  0.99 N   8.06       BGB+18                        
HW24,RZ52,BIS488                         0 47 31.7 -72 28 28   C   1.70  1.70 E   9.58       GGK10,RZ05                    
BMS227                                   0 47 32.0 -72 43 29   A   0.79  0.79 I   8.72       BGB+18                        
H86-91                                   0 47 32.1 -73 26 01   C   0.40  0.40 U                                            
SNR J0047.5-730                          0 47 32.3 -73 07 45 SNR   5.00  4.00 U                                             in SMC-N19
BUS733                                   0 47 32.9 -73 36 10   A   3.36  3.36 I   8.98       BGB+18                        
DEMS30,MA184                             0 47 33.0 -73 22 25  NA   1.80  1.80 R   7.0        CVH+06                         inc BMS77
VMC4                                     0 47 33.7 -73 09 27   C   0.60  0.60 U   8.9        PIR+16                        
H86-92                                   0 47 34.3 -73 20 02  CA   0.50  0.30 U   8.10       GGK10                         
BMS77                                    0 47 34.8 -73 21 35   A   1.18  1.18 N   8.26       BGB+18                         in DEMS30
VMC5                                     0 47 35.0 -73 15 10  NC   0.60  0.60 U   8.4        PIR+16                         in shell
H86-95                                   0 47 36.1 -73 00 48  CA   0.35  0.20 U   9.0        CVH+06                         mP
BMS71                                    0 47 37.2 -73 24 42   A   1.47  1.47 N   7.97       BGB+18                        
BIS312                                   0 47 37.4 -73 41 39   A   1.61  1.61 I   8.78       BGB+18                        
BMS232                                   0 47 37.8 -72 42 53   A   0.79  0.79 I   8.53       BGB+18                        
SMC-N19,DEMS32,H-A12,MA182,B-OB4         0 47 39.0 -73 08 15  NA   7.20  7.20 U   7.0        CVH+06                        
HFPK419,SNR J0047.7-7310                 0 47 41.0 -73 09 30 SNR   2.00  2.00 U                                            
BUS577                                   0 47 41.8 -74 22 23   A   1.18  1.18 I   8.63       BGB+18                        
H-A13                                    0 47 43.0 -73 21 22   A   2.90  1.20 U   6.6        CVH+06                         in B-OB2
BUS643                                   0 47 43.2 -74 05 57   A   1.18  1.18 I   9.39       BGB+18                        
H86-96                                   0 47 43.6 -73 00 46   C   0.30  0.30 U                                             mP
BIS529                                   0 47 44.9 -72 21 07   A   1.58  1.58 I   8.56       BGB+18                        
BUS705                                   0 47 45.2 -73 40 06   A   2.31  2.31 I   8.66       BGB+18                        
BIS410                                   0 47 45.7 -73 03 49   A   1.57  1.57 I   8.51       BGB+18                        
DEMS34,MA187                             0 47 45.8 -73 18 17  NA   0.65  0.65 U   7.0        CVH+06                        
SMC-N20,L61-96,MA188                     0 47 47.7 -73 15 26  NC   0.35  0.35 U                                            
SNR J0047.8-7317                         0 47 48.0 -73 17 27 SNR   1.27  1.27 U                                             rel SMC-N21
SMC-N21,DEMS35,MA190,SNR J0047.8-7317    0 47 48.2 -73 17 27  NA   1.00  0.80 U                                            
BUS726                                   0 47 48.9 -73 38 23   A   1.66  1.66 I   8.40       BGB+18                        
H-A14                                    0 47 50.0 -73 23 18  AN   2.90  1.30 U   7.3        CVH+06                         in B-OB2
BS35,SOGLE42                             0 47 50.0 -73 28 42   C   0.70  0.70 U   8.78 -0.1  GGK10,CVH+06,PB12       PPV17  mP
B45                                      0 47 52.0 -72 00 02  CA   0.65  0.50 R   8.00       GGK10                          in BUS934
H86-97,SOGLE43,RZ53                      0 47 52.2 -73 13 19   C   0.70  0.60 U   8.37 -0.71 CVH+06,PU99,MPS14       PGC+15
BUS934                                   0 47 53.6 -72 00 20   A   1.78  1.78 N   7.72       BGB+18                         inc B45
MA194                                    0 47 53.8 -73 17 35  NC   0.25  0.25 U                                            
H86-94                                   0 47 54.2 -73 31 50   C   0.55  0.45 R   8.58       GGK10,CVH+06                   in BUS745
BIS344                                   0 47 54.5 -73 27 55   A   2.40  2.40 N   8.40       BGB+18                        
H86-98,SOGLE44                           0 47 55.0 -72 57 20  CA   0.90  0.90 U   8.8        CVH+06                        
BIS437                                   0 47 55.8 -72 55 01   A   1.57  1.57 I   8.33       BGB+18                        
VMC6                                     0 47 55.9 -73 14 34  CN   0.40  0.40 U   9.0        PIR+16                        
MA199                                    0 47 56.1 -73 06 09  NC   0.30  0.25 U   7.2        CVH+06                         in SMC-N19
BUS745                                   0 47 57.3 -73 32 25   A   3.36  3.36 N   8.54       BGB+18                         inc H86-94,inc BIS345
SMC-N23,DEMS36,MA202                     0 47 58.4 -73 17 41  NA   0.80  0.80 U   8.0        CVH+06                        
BUS701                                   0 47 59.2 -73 43 34   A   1.41  1.41 I   8.61       BGB+18                        
BMS172                                   0 47 59.2 -72 59 03   A   0.79  0.79 N   8.36       BGB+18                         in BIS414
BIS345                                   0 48 00.7 -73 31 55   A   1.57  1.57 N   8.54       BGB+18                         in BUS745
K25,L35,SOGLE45,RZ54,BMS44               0 48 01.0 -73 29 10   C   1.20  1.20 E   8.38 -0.01 GGK10,CVH+06,PU99       PPV17  mP
NGC267,SMC-N22,DEMS37,ESO29SC15,H-A15,   0 48 02.2 -73 16 26  NA   2.00  1.70 E   7.0        CVH+06                         MA203,BMS117
DEMS33                                   0 48 03.0 -73 35 38  NA   3.60  2.40 U                                            
BMS161                                   0 48 04.2 -73 02 46   A   2.27  2.27 I   8.49       BGB+18                        
BIS476                                   0 48 05.3 -72 39 18   A   1.84  1.84 I   8.68       BGB+18                        
BIS414                                   0 48 05.6 -72 58 39   A   3.36  3.36 N   8.12       BGB+18                         inc BMS172
SNR J0048.1-7309                         0 48 06.0 -73 08 43 SNR   1.32  1.32 U                                             rel SMC-N19
BIS472                                   0 48 06.7 -72 35 02   A   3.36  3.36 N   8.32       BGB+18                         inc BMS265
BUS956                                   0 48 08.2 -71 53 45   A   2.24  2.24 I   8.45       BGB+18                        
SMC-N26,L61-107,MA205/MA206              0 48 08.3 -73 14 52  NC   0.45  0.45 U                                             mP
SMC-N25,L61-106,DEMS38,MA208,SOGLE189    0 48 09.3 -73 14 15  NC   0.65  0.65 U                                             mP
BS36                                     0 48 09.9 -73 24 13  NA   1.40  1.40 U                                             in B-OB2
SMC-N24,DEMS42w,MA210                    0 48 10.6 -73 19 51  NA   1.20  1.20 U   6.8        CVH+06                         shell
VMC7                                     0 48 11.3 -73 18 50  CN   0.60  0.60 U   8.9        PIR+16                        
H86-99,SOGLE190                          0 48 13.1 -72 47 35  CA   0.65  0.65 U   8.9        CVH+06                         mP
BMS137                                   0 48 13.2 -73 07 35   A   3.36  3.36 I   7.32       BGB+18                        
K27,L36,RZ55,BIS285                      0 48 13.6 -73 51 44   C   1.70  1.70 E   9.04       GGK10,PCG+15                   inc br*
BMS265                                   0 48 14.4 -72 35 05   A   1.38  1.38 N   8.33       BGB+18                         in BIS472
BIS374                                   0 48 15.7 -73 22 34   A   1.57  1.57 N   9.16       BGB+18                         in B-OB2
BMS162,BIS415                            0 48 16.3 -73 01 18   A   2.80  2.80 I   8.20       BGB+18                        
DEMS39,MA216                             0 48 17.0 -73 10 15  NA   0.65  0.65 U   6.9        CVH+06                         att SMC-N19
B-OB2                                    0 48 17.0 -73 24 09   A   7.00  3.00 R   6.8        CVH+06                         inc BIS374
MA217                                    0 48 19.0 -73 06 00  NC   0.35  0.30 U                                             mT,in SMC-N27
H86-100,SOGLE191                         0 48 19.7 -72 47 42  CA   0.75  0.75 U   8.6        CVH+06                         mP
BMS109                                   0 48 20.2 -73 17 38   A   0.79  0.79 I   8.75       BGB+18                        
BUS710                                   0 48 20.6 -73 40 36   A   1.92  1.92 I   8.95       BGB+18                        
NGC269,K26,L37,ESO29SC16,SOGLE46,RZ56,   0 48 21.0 -73 31 49   C   1.20  1.20 E   8.5        CVH+06                         BMS33
SBica 18                                 0 48 21.6 -73 05 20  NC   0.65  0.65 U                                            
VMC8                                     0 48 21.6 -73 20 41   C   0.40  0.40 U   9.0        PIR+16                        
MA222                                    0 48 22.7 -73 05 59  CN   0.55  0.45 U                                             mT,in SMC-N27
BS38                                     0 48 23.2 -73 19 42  CN   0.40  0.20 U                                             att SMC-N24,inc br*
SMC-N27,DEMS40,MA225                     0 48 23.9 -73 05 59  NA   1.00  0.80 U                                            
BMS182                                   0 48 24.5 -72 56 23   A   0.79  0.79 I   8.49       BGB+18                        
BIS539                                   0 48 25.3 -72 20 47   A   1.57  1.57 I   8.44       BGB+18                        
VMC9                                     0 48 25.6 -73 05 56  NC   0.60  0.60 U   9.0        PIR+16                        
SOGLE192                                 0 48 25.9 -73 00 24   C   0.35  0.35 U   8.7        CVH+06                        
DEMS46w                                  0 48 26.0 -72 45 09  NA   4.00  2.40 U   6.7        CVH+06                        
BIS446                                   0 48 26.3 -72 50 24   A   3.36  3.36 I   8.87       BGB+18                        
SOGLE47,VMC10,BMS168                     0 48 26.4 -72 58 56  CA   0.80  0.80 E   8.0        PIR+16,CVH+06,PU99            
MA228                                    0 48 26.9 -73 06 01  NC   0.40  0.35 U   7.0        CVH+06                         mT,in SMC-N27
BMS132                                   0 48 27.1 -73 11 45   A   1.08  1.08 N   8.23       BGB+18                        
BUS744                                   0 48 27.9 -73 35 56   A   1.18  1.18 I   8.69       BGB+18                        
BMS69                                    0 48 29.4 -73 26 32   A   0.79  0.79 I   8.50       BGB+18                        
MA231                                    0 48 30.3 -73 06 29  NC   0.45  0.45 U   7.5        CVH+06                        
BIS316                                   0 48 30.3 -73 44 29   A   1.57  1.57 I   8.91       BGB+18                        
SMC-N28A,MA234                           0 48 31.0 -73 16 05  NA   0.90  0.75 U   8.2        CVH+06                         in SMC-N28
BMS34                                    0 48 31.3 -73 30 59   A   1.00  1.00 I   8.36       BGB+18                        
DEMS42e,ESO29SNR17,SNR J0048.3-7319,     0 48 32.0 -73 19 30 SNR   2.00  1.40 U                                             IKT4 att SMC-N24,in SMC-N19
H86-101                                  0 48 32.1 -72 45 42   C   0.50  0.50 U   8.30       GGK10                          in DEMS46w
VMC11                                    0 48 32.5 -73 08 04  CN   0.50  0.50 U   7.8        PIR+16                         in shell
B47,SOGLE48                              0 48 33.0 -73 18 25   C   1.00  1.00 R   9.11 -0.01 CVH+06,PGC+14           PPV17  in BIS377
VMC12                                    0 48 33.2 -73 20 42   C   0.50  0.50 R   8.7        PIR+16                         in BIS377
VMC13                                    0 48 33.6 -73 23 31   C   0.60  0.60 U   8.2        PIR+16                        
SMC-N28,DEMS43,MA244                     0 48 34.0 -73 15 31  NA   1.80  1.80 U   7.0        CVH+06                        
BUS982                                   0 48 34.9 -71 46 43   A   1.79  1.79 I   8.57       BGB+18                        
VMC14                                    0 48 35.1 -73 02 06   C   0.50  0.50 U   8.9        PIR+16                        
SOGLE193                                 0 48 37.0 -73 10 45  CA   0.50  0.50 U   8.7        CVH+06                        
B48,SOGLE49                              0 48 37.0 -73 24 53  CA   1.30  1.10 U   7.70 -0.1  GGK10,CVH+06,PU99,MPS14 PPV17  in H-A16
BMS107                                   0 48 37.3 -73 16 32   A   1.70  1.70 N   8.36       BGB+18                        
BIS377                                   0 48 37.3 -73 19 06   A   3.36  3.36 N   7.72       BGB+18                         inc B47,VMC12
MA246                                    0 48 39.0 -73 15 50  NA   0.50  0.40 U                                             in SMC-N28
BMS134                                   0 48 39.8 -73 12 11   A   0.97  0.97 N   8.71       BGB+18                        
H-A16,BMS66                              0 48 40.0 -73 25 49   A   2.40  1.80 E   6.6        CVH+06                         inc B48,in B-OB2
BUS923                                   0 48 41.5 -72 05 13   A   1.86  1.86 I   8.22       BGB+18                        
HW25                                     0 48 44.3 -74 18 10   C   0.50  0.40 U   8.65       GGK10                         
BMS50                                    0 48 49.0 -73 28 38   A   0.82  0.82 I   8.09       BGB+18                        
BIS652                                   0 48 49.1 -71 42 00   A   2.45  2.45 I   8.48       BGB+18                        
BIS526                                   0 48 49.9 -72 26 18   A   1.61  1.61 I   8.38       BGB+18                        
BMS3                                     0 48 50.0 -73 43 02   A   0.79  0.79 I   8.74       BGB+18                        
L38,ESO51SC3,OGLS 308                    0 48 50.4 -69 52 11   C   1.80  1.80 U   9.78 -1.65 GGS+08,PGC+14           PSC+01
BMS67                                    0 48 51.1 -73 26 07   A   0.96  0.96 I   7.42       BGB+18                        
VMC15                                    0 48 51.2 -72 57 14   C   0.60  0.60 U   8.9        PIR+16                        
BUS607                                   0 48 54.1 -74 16 28   A   1.18  1.18 I   8.88       BGB+18                        
BMS158                                   0 48 54.6 -73 04 42   A   2.67  2.67 I   7.96       BGB+18                        
BMS360                                   0 48 54.9 -72 17 39   A   0.92  0.92 I   7.88       BGB+18                        
VMC16                                    0 48 55.1 -73 18 18   C   0.50  0.50 U   9.0        PIR+16                         in pair
B49                                      0 48 55.1 -73 33 35   C   0.50  0.50 U   9.00       GGK10,CVH+06                   includes 2 br stars. asterism?
BMS159                                   0 48 56.3 -73 03 28   A   2.42  2.42 I   8.20       BGB+18                        
BIS686                                   0 48 56.9 -71 28 28   A   1.58  1.58 I   8.90       BGB+18                        
SMC-N30A,L61-126,MA267                   0 48 57.1 -73 09 53  NC   0.40  0.40 U   7.8        CVH+06                         att SMC-N30
BIS340                                   0 48 57.3 -73 36 48   A   1.62  1.62 I   8.49       BGB+18                        
BMS103                                   0 48 57.5 -73 19 24   A   0.79  0.79 N   8.31       BGB+18                         in pair
BUS888                                   0 48 59.6 -72 29 22   A   1.21  1.21 I   8.08       BGB+18                        
SMC-N30,DEMS45,MA282/MA265               0 49 00.0 -73 08 20  NA   2.70  2.50 U   7.0        CVH+06                        
SOGLE50                                  0 49 00.0 -73 09 05  NC   0.75  0.75 U   8.0        CVH+06,PU99                    in SMC-N30
VMC17                                    0 49 01.6 -72 54 46   C   0.70  0.70 U   8.4        PIR+16                        
BMS188                                   0 49 01.9 -72 52 49   A   2.66  2.66 N   8.37       BGB+18                        
B50                                      0 49 02.5 -73 21 57   C   0.55  0.55 U   7.00       GGK10,CVH+06                   mT
CVH2                                     0 49 02.9 -73 14 37  CA   2.90  2.90 U   7.4        CVH+06                         rel IKT5
BIS497                                   0 49 03.0 -72 38 11   A   1.57  1.57 I   8.36       BGB+18                        
L39,SOGLE54,RZ57                         0 49 03.1 -73 21 40   C   0.70  0.55 U   8.01 -0.01 GGK10,CVH+06,PU99,MPS14 PPV17  mT,in BS43
BIS432                                   0 49 04.1 -73 02 00   A   1.57  1.57 N   8.62       BGB+18                         inc H86-103
VMC18                                    0 49 04.1 -73 15 56  CN   0.60  0.60 U   7.9        PIR+16                        
H86-103,SOGLE51                          0 49 05.0 -73 03 04   C   0.55  0.45 R   7.0        CVH+06                         in BIS432
BS41,SOGLE194                            0 49 06.0 -73 21 10   C   0.55  0.55 U   8.0        CVH+06,PU99                    mT
BIS506                                   0 49 06.1 -72 24 01   A   3.36  3.36 I   8.52       BGB+18                        
BMS26                                    0 49 06.6 -73 29 42   A   2.45  2.45 I   8.70       BGB+18                        
BIS233                                   0 49 07.1 -74 23 52   A   1.57  1.57 I   9.15       BGB+18                        
BMS167                                   0 49 08.3 -72 58 59   A   1.82  1.82 I   8.34       BGB+18                        
IKT5,SNR J0049.1-7314                    0 49 08.9 -73 14 29 SNR   2.90  2.30 U                                             att DEMS49
BUS584                                   0 49 09.6 -74 21 21   A   1.18  1.18 I   8.96       BGB+18                        
BIS396                                   0 49 10.7 -73 16 07   A   1.88  1.88 N   7.90       BGB+18                        
BUS683                                   0 49 11.4 -73 41 14   A   3.36  3.36 I   9.00       BGB+18                        
H86-104,SOGLE52                          0 49 12.1 -73 06 30   C   0.40  0.40 U   9.0        CVH+06                        
BS43se                                   0 49 13.8 -73 22 03   C   0.70  0.55 U                                             in pair,in BS43
DEMS47,B-OB6w                            0 49 15.0 -72 52 48  NA   4.20  4.20 U   6.9        CVH+06                        
BS42,SOGLE195                            0 49 16.0 -73 14 57  CN   1.00  1.00 U   7.15       CVH+06,PU99                    in DEMS49
BS43,BMS79                               0 49 16.0 -73 22 11  CA   1.10  0.80 E   6.8        CVH+06                         inc BW43nw,BS43se
BIS473                                   0 49 17.7 -72 47 50   A   1.84  1.84 N   8.54       BGB+18                         in DEM46e
BS43nw                                   0 49 17.8 -73 22 20  CA   0.65  0.55 U                                             in pair,in BS43
VMC19,BMS175                             0 49 18.0 -72 56 25   C   0.80  0.80 E   8.5        PIR+16                        
SOGLE53,RZ58                             0 49 18.5 -73 12 42   C   1.00  0.80 U   7.3        CVH+06                        
BIS339                                   0 49 19.6 -73 38 54   A   1.57  1.57 I   8.55       BGB+18                        
VMC20                                    0 49 20.0 -72 59 41   C   0.60  0.60 U   8.7        PIR+16                        
VMC21                                    0 49 21.0 -72 55 12   C   0.70  0.70 U   8.3        PIR+16                        
SOGLE55                                  0 49 21.6 -73 11 02   C   0.60  0.60 U   8.0        CVH+06                        
BIS306                                   0 49 22.9 -73 45 46   A   3.12  3.12 N   9.19       BGB+18                        
BMS164                                   0 49 23.4 -73 03 23   A   0.84  0.84 I   8.29       BGB+18                        
BIS501                                   0 49 24.0 -72 34 14   A   1.83  1.83 I   8.65       BGB+18                        
VMC22                                    0 49 24.1 -73 09 53   C   0.60  0.60 U   8.4        PIR+16                        
SBica 19                                 0 49 26.4 -73 22 11  NC   0.70  0.50 U                                            
H86-102                                  0 49 26.7 -73 31 54   C   0.55  0.55 R   8.53       GGK10,CVH+06                   in BIS357
SOGLE196                                 0 49 27.0 -73 23 55   C   0.35  0.35 U   8.23 -0.7  CVH+06,MPS14            PPV17 
DEMS44                                   0 49 27.0 -73 25 50  NA   6.70  3.90 U   7.0        CVH+06                        
DEMS46e                                  0 49 27.0 -72 48 41  NA   3.90  2.60 R   6.8        CVH+06                         inc BMS212
BMS212                                   0 49 27.4 -72 47 17   A   0.96  0.96 N   8.24       BGB+18                         in DEM46e
BMS141                                   0 49 28.6 -73 10 29   A   0.88  0.88 N   8.26       BGB+18                        
BMS230                                   0 49 28.7 -72 43 35   A   0.79  0.79 I   8.33       BGB+18                        
SMC-N33,L61-138,MA297                    0 49 29.2 -73 26 33  NC   0.30  0.25 U                                             mP,in DEMS44
MA301                                    0 49 30.4 -73 26 21  NC   0.35  0.30 U                                             mP,in DEMS44
BIS357                                   0 49 32.5 -73 32 34   A   1.57  1.57 N   8.48       BGB+18                         inc H86-102
SBica 20                                 0 49 34.3 -73 02 51  CC   0.40  0.30 U                                             mP
BMS40                                    0 49 35.8 -73 29 40   A   1.08  1.08 I   8.46       BGB+18                        
DEMS49                                   0 49 36.0 -73 15 50  NA   4.20  4.20 U   6.8        CVH+06                        
SOGLE56                                  0 49 36.0 -72 50 13  CA   0.80  0.60 U   7.6        CVH+06                         mT,in DEMS46e
HW26,BIS331                              0 49 38.0 -73 42 30  CA   1.20  1.00 E   9.46       BGB+18                        
BMS156                                   0 49 38.3 -73 07 32   A   0.79  0.79 I   8.21       BGB+18                        
B52,SOGLE57                              0 49 39.9 -73 03 31   C   1.10  1.10 U   8.5        CVH+06                         mP,in DEMS51
SBica 21                                 0 49 40.0 -73 09 57  NC   0.25  0.25 U                                             mP,in SMC-N34
BUS598                                   0 49 40.7 -74 17 38   A   2.07  2.07 I   9.28       BGB+18                        
SMC-N32,L61-137,H86-111,MA316            0 49 41.5 -72 48 46  NC   0.45  0.45 U   8.7        CVH+06                         in DEMS48
DEMS48                                   0 49 41.6 -72 48 44  NA   0.70  0.55 U                                             in DEMS46e
VMC23                                    0 49 42.0 -73 14 00   C   0.70  0.70 U   7.8        PIR+16                        
MA317                                    0 49 43.0 -73 10 36  NC   0.30  0.25 U   7.8        CVH+06                         mP,in SMC-N34
BS44                                     0 49 43.7 -73 05 35   A   2.90  1.70 U   6.9        CVH+06                        
H86-110                                  0 49 44.0 -72 51 14  CA   0.75  0.55 U   7.35       GGK10,CVH+06                   mT
SMC-N34,L61-142,DEMS50,MA322             0 49 44.4 -73 10 25  NA   1.40  0.70 U   7.5        CVH+06                        
BIS531                                   0 49 44.4 -72 25 51   A   3.36  3.36 I   8.82       BGB+18                        
H86-109,SOGLE58                          0 49 44.9 -72 51 59   C   0.45  0.45 U   8.43       GGK10,CVH+06,PU99              mT
BMS32                                    0 49 49.3 -73 31 32   A   0.92  0.92 I   8.65       BGB+18                        
MA323                                    0 49 49.7 -72 48 30  NC   0.35  0.35 U                                             in DEMS46e
BMS163                                   0 49 50.2 -73 03 51   A   0.79  0.79 I   8.27       BGB+18                        
BMS144                                   0 49 53.2 -73 09 57   A   0.79  0.79 I   8.54       BGB+18                        
BIS448                                   0 49 55.6 -72 58 25   A   1.57  1.57 I   8.12       BGB+18                        
BMS58                                    0 49 58.7 -73 27 20   A   0.89  0.89 I   8.32       BGB+18                        
VMC24                                    0 49 58.9 -72 54 35  CN   0.50  0.50 U   8.7        PIR+16                        
BUS583                                   0 49 59.3 -74 21 30   A   1.18  1.18 I   8.71       BGB+18                        
VMC25                                    0 50 00.1 -73 24 30   C   0.80  0.80 U < 7.6        PIR+16                        
DEMS58                                   0 50 01.0 -72 26 10  NA   6.00  5.00 U                                            
BMS9                                     0 50 01.1 -73 37 53   A   0.79  0.79 I   8.25       BGB+18                        
BMS396                                   0 50 01.1 -72 11 31   A   1.56  1.56 I   9.28       BGB+18                        
BIS338                                   0 50 01.6 -73 40 49   A   1.57  1.57 I   9.31       BGB+18                        
H86-107,SOGLE61                          0 50 02.0 -73 15 24  CA   1.10  0.80 U   7.6        CVH+06,PU99                    in DEMS49
DEMS56                                   0 50 03.0 -72 35 20  NA   5.60  2.10 R                                             inc BIS507
B53,SOGLE197,BMS75                       0 50 03.7 -73 22 57   C   0.95  0.95 E   8.27       GGK10,CVH+06,PU99              mP
DEMS51                                   0 50 04.0 -73 03 10  NA   4.50  2.80 U   6.8        CVH+06                        
H-A17                                    0 50 04.0 -73 20 12   A   3.00  3.00 U   7.0        CVH+06                        
BIS507,BUS879                            0 50 04.8 -72 35 34   A   2.83  2.83 N   7.23       BGB+18                         in DEMS56
BMS238                                   0 50 06.2 -72 41 59   A   0.79  0.79 I   8.57       BGB+18                        
BUS879                                   0 50 06.9 -72 35 35   A   1.98  1.98 I   7.58       BGB+18                        
H86-112,SOGLE198                         0 50 07.7 -73 11 27   C   0.65  0.55 U   8.0        CVH+06,PU99                    in H-A18
BUS708,BMS4                              0 50 08.5 -73 42 47   A   1.74  1.74 I   8.85       BGB+18                        
H-A18                                    0 50 10.0 -73 10 23   A   2.80  2.10 U   6.8        CVH+06                        
BMS127                                   0 50 10.3 -73 14 36   A   0.79  0.79 I   8.24       BGB+18                        
BMS18                                    0 50 11.9 -73 35 09   A   1.07  1.07 I   8.51       BGB+18                        
BS39                                     0 50 12.0 -73 20 53   C   0.45  0.40 U   7.5        CVH+06                         in H-A17
BIS682                                   0 50 14.1 -71 36 54   A   1.75  1.75 I   9.21       BGB+18                        
SMC-N35,DEMS57,MA347                     0 50 14.8 -72 32 26  NA   1.10  0.45 U                                            
BUS972                                   0 50 14.8 -71 50 12   A   1.18  1.18 I   8.30       BGB+18                        
SOGLE199                                 0 50 15.0 -73 03 15   C   0.25  0.25 U                                             mP,in?sup? DEMS51
BIS425                                   0 50 15.0 -73 09 19   A   1.59  1.59 N   8.19       BGB+18                        
BMS59                                    0 50 16.3 -73 27 24   A   0.79  0.79 I   8.45       BGB+18                        
BS45,SOGLE59                             0 50 16.6 -73 02 00  CA   1.00  0.90 U   7.75       CVH+06,PU99                    mP,in DEMS51
MA351                                    0 50 18.4 -73 19 31  CN   0.45  0.40 U   7.4        CVH+06                         in H-A17
BMS11                                    0 50 20.2 -73 37 40   A   0.79  0.79 I   8.20       BGB+18                        
BIS323                                   0 50 20.4 -73 45 19   A   2.48  2.48 I   9.15       BGB+18                        
SMC-N36w,DEMS54w,H-A19,MA358,B-OB6ct     0 50 21.0 -72 52 52  NA   3.90  3.40 R   6.9        CVH+06                         inc BMS187
BUS939                                   0 50 21.2 -72 00 36   A   1.18  1.18 I   8.50       BGB+18                        
BMS142                                   0 50 22.1 -73 09 50   A   1.07  1.07 N                                            
B55,SOGLE60,RZ59                         0 50 22.1 -73 23 13   C   0.70  0.60 U   8.21 -0.01 GGK10,CVH+06,PU99,MPS14 PPV17  mP
BIS508                                   0 50 22.4 -72 39 06   A   1.57  1.57 N   7.86       BGB+18                        
H-A20,BMS233,BUS877                      0 50 24.0 -72 37 51   A   3.00  3.00 E   6.87       BGP+18                         inc BIS510
BIS394                                   0 50 24.3 -73 21 42   A   1.57  1.57 N   8.54       BGB+18                        
BUS981                                   0 50 25.9 -71 46 08   A   1.91  1.91 I   8.78       BGB+18                        
BIS510                                   0 50 26.7 -72 36 56   A   1.64  1.64 N   8.89       BGB+18                         in H-A20
VMC26,BMS142                             0 50 27.0 -73 09 41   C   0.80  0.80 E   8.1        PIR+16                         in BMS142
VMC27                                    0 50 27.2 -73 18 42   C   0.80  0.80 U   8.1        PIR+16                        
B54,SOGLE62,RZ60                         0 50 28.4 -73 12 11   C   0.65  0.65 U   8.20       GGK10,CVH+06                  
BMS220                                   0 50 28.6 -72 45 00   A   0.79  0.79 I   8.54       BGB+18                        
BMS187                                   0 50 28.8 -72 52 32   A   1.51  1.51 N   9.23       BGB+18                         in SMC-N36w
BIS540                                   0 50 29.6 -72 21 48   A   3.36  3.36 I   9.18       BGB+18                        
BUS669                                   0 50 29.9 -73 47 29   A   3.36  3.36 I   8.44       BGB+18                        
RZ61                                     0 50 30.1 -72 57 04   C   0.35  0.35 U   8.45       RZ05                          
BIS420                                   0 50 30.2 -73 08 17   A   1.80  1.80 N   8.65       BGB+18                        
BMS250                                   0 50 31.5 -72 39 06   A   1.25  1.25 N   8.11       BGB+18                         inc H86-114
H86-106                                  0 50 32.2 -73 20 14  CA   1.10  1.10 U                                             in DEMS52, may have two components
HW27,RZ62                                0 50 32.4 -74 36 52   C   0.65  0.65 U   8.30       GGK10                         
BIS549                                   0 50 33.0 -72 25 21   A   1.67  1.67 I   8.33       BGB+18                        
BIS363                                   0 50 33.7 -73 34 50   A   1.57  1.57 N   8.53       BGB+18                         inc BMS23
DEMS52,MA370                             0 50 34.0 -73 20 19  NA   1.40  1.20 U   6.8        CVH+06                        
H86-114,RZ63                             0 50 34.1 -72 39 03   C   0.75  0.65 R   8.20       GGK10                          in BMS250,in H-A20
BUS714                                   0 50 35.3 -73 41 47   A   1.18  1.18 I   9.16       BGB+18                        
BMS13                                    0 50 35.4 -73 36 24   A   1.25  1.25 I   8.47       BGB+18                        
VMC28                                    0 50 36.0 -73 03 24   C   0.60  0.60 U   8.3        PIR+16                        
H86-115,SOGLE63,RZ65                     0 50 37.5 -73 03 32  AC   1.60  1.20 U   8.0        CVH+06                         mP,in DEMS51
BMS43                                    0 50 37.5 -73 29 40   A   1.23  1.23 I   8.46       BGB+18                        
SMC-N37,DEMS55,H-A23                     0 50 38.0 -72 47 44  AN   6.10  3.90 U   6.8        CVH+06                         inc BIS479,BMS207
BS46,SOGLE200,RZ64                       0 50 38.0 -72 58 38   C   0.50  0.45 U   8.0        CVH+06,PU99                    mP,in L40
BIS479                                   0 50 38.1 -72 49 01  AN   1.62  1.62 N   9.14       BGB+18                         in SMC-N37
H86-116,SOGLE64                          0 50 39.6 -72 57 51   C   0.50  0.50 U   8.07       GGK10,CVH+06,PU99              mP,in L40
BMS22                                    0 50 39.9 -73 32 30   A   1.16  1.16 I   8.53       BGB+18                        
HW28                                     0 50 40.0 -74 07 02   C   0.55  0.45 U                                             in BS50
L40,H-A22,BMS169                         0 50 40.6 -72 58 02   A   1.80  1.70 E   6.6        CVH+06                        
VMC29                                    0 50 41.0 -73 02 33   C   0.80  0.80 U   8.2        PIR+16                        
H-A21                                    0 50 41.0 -73 27 46   A   3.50  2.40 U   7.0        CVH+06                        
BMS23                                    0 50 41.5 -73 34 07   A   0.79  0.79 N   8.15       BGB+18                         in BIS363
BS48,SOGLE201                            0 50 42.0 -73 23 49  CA   0.85  0.55 U   8.0        CVH+06                         mP,in DEMS53
VMC31                                    0 50 43.0 -73 00 47   C   0.70  0.70 U   8.9        PIR+16                        
VMC30                                    0 50 43.0 -73 15 41   C   0.50  0.50 U   8.8        PIR+16                        
MA384                                    0 50 43.1 -72 46 55  NC   0.40  0.35 U   6.8        CVH+06                         in SMC-N37
BIS477                                   0 50 43.7 -72 50 54   A   1.57  1.57 I   8.25       BGB+18                        
BMS207                                   0 50 43.8 -72 47 38  AN   2.59  2.59 N                                             in SMC-N37
BIS544                                   0 50 45.0 -72 29 18   A   1.57  1.57 I   8.75       BGB+18                        
H-A24                                    0 50 46.4 -73 17 50   A   2.50  2.50 U   7.0        CVH+06                        
BIS653                                   0 50 49.4 -71 52 00   A   1.56  1.56 I   8.95       BGB+18                        
SMC-N36e,DEMS54e,B-OB6e                  0 50 52.0 -72 52 22  NA   4.20  2.90 U   6.8        CVH+06                        
BMS234                                   0 50 52.3 -72 42 14   A   1.51  1.51 N   8.07       BGB+18                         inc L41,in H-A25
H86-108,MA401                            0 50 52.6 -73 24 25  CN   1.00  1.00 U   7.0        CVH+06                         mP,in DEMS53
BMS10                                    0 50 52.9 -73 37 33   A   0.81  0.81 I   8.28       BGB+18                        
BUS897                                   0 50 53.4 -72 24 46   A   1.28  1.28 I   8.52       BGB+18                        
BS47                                     0 50 53.8 -72 10 00  NA   2.10  1.70 U                                             in DEMS66
VMC32                                    0 50 53.9 -73 10 30   C   0.60  0.60 U   8.1        PIR+16                        
BUS589                                   0 50 54.6 -74 20 39   A   1.18  1.18 I   8.67       BGB+18                        
B56,SOGLE66,RZ66                         0 50 54.9 -73 12 06   C   0.45  0.45 U   7.75       CVH+06,PU99                    relatively br sts
SOGLE65                                  0 50 55.0 -73 03 27   C   0.65  0.65 U   8.2        CVH+06                         mP
VMC33                                    0 50 55.0 -72 54 54   C   0.60  0.60 U   8.8        PIR+16                        
BMS83                                    0 50 55.3 -73 22 08   A   0.79  0.79 I   8.14       BGB+18                        
L41,SOGLE67,RZ67,BMS231                  0 50 55.8 -72 43 35   C   0.65  0.65 E   8.17       GGK10,CVH+06,PU99              in BMS234,in H-A25
BS49                                     0 50 56.0 -72 45 11  NA   1.60  1.60 U   6.8        CVH+06                         att SMC-N37
BMS45                                    0 50 56.6 -73 30 03   A   0.79  0.79 N   8.20       BGB+18                         inc H86-105
BS40,SOGLE68                             0 50 56.9 -73 17 15  AC   1.10  0.80 U   7.37       GGK10,CVH+06,PU99              in H-A24
BMS209                                   0 50 57.1 -72 46 33   A   1.36  1.36 N   7.17       BGB+18                        
H86-105,SOGLE202                         0 50 58.7 -73 30 08   C   0.45  0.45 R   7.9        CVH+06                         in BMS45
VMC34                                    0 51 00.0 -73 00 30  NC   0.80  0.80 U   8.1        PIR+16                         in shell
SMC-N41,L61-166,MA424                    0 51 00.0 -72 53 04  NC   0.40  0.35 U   6.7        CVH+06                         in SMC-N36e
BIS527                                   0 51 00.8 -72 33 25   A   2.38  2.38 I   8.95       BGB+18                        
BMS146                                   0 51 01.5 -73 09 28   A   0.79  0.79 I   7.90       BGB+18                        
BMS90                                    0 51 03.1 -73 21 07   A   0.79  0.79 N   8.25       BGB+18                        
H86-118                                  0 51 03.6 -72 30 42  CA   0.30  0.20 U                                            
VMC36                                    0 51 04.9 -73 05 06   C   0.70  0.70 U   8.1        PIR+16                        
BUS713                                   0 51 04.9 -73 41 48   A   1.18  1.18 I   8.50       BGB+18                        
BS50                                     0 51 05.0 -74 07 02   A   4.40  3.60 U                                            
DEMS53,BMS68                             0 51 05.0 -73 23 32  NA   3.50  2.50 E   7.0        CVH+06                        
VMC35                                    0 51 05.1 -73 14 54   C   0.60  0.60 U   7.5        PIR+16                        
IKT6,SNR J0051.1-7321                    0 51 06.7 -73 21 29 SNR   2.50  2.50 U                                            
BUS869                                   0 51 07.5 -72 37 35   A   3.36  3.36 I   7.54       BGB+18                        
BUS880                                   0 51 07.6 -72 32 38   A   3.36  3.36 I   8.50       BGB+18                        
CVH3                                     0 51 09.3 -73 22 05  CA   1.90  1.90 U   8.2        CVH+06                         rel J0051.1-7321
BIS367                                   0 51 09.6 -73 27 15   A   3.36  3.36 I   8.18       BGB+18                        
VMC37                                    0 51 10.0 -73 15 49   C   0.60  0.60 U < 7.3        PIR+16                        
BUS632                                   0 51 10.2 -74 08 40   A   1.18  1.18 I   9.89       BGB+18                        
H86-113,SOGLE203                         0 51 10.4 -73 35 23   C   0.40  0.40 U   8.1        CVH+06                        
BIS567                                   0 51 11.3 -72 21 50   A   1.57  1.57 I   8.90       BGB+18                        
BMS20                                    0 51 11.6 -73 33 48   A   0.96  0.96 N   8.67       BGB+18                        
H-A25                                    0 51 14.0 -72 41 34  NA   6.00  4.50 U   7.0        CVH+06                         in DEMS63
NGC290,L42,ESO29SC19,SOGLE69,RZ68,       0 51 14.9 -73 09 40   C   1.10  1.10 E   7.40       GGK10,CVH+06,PU99              BMS145,in BS51
BIS494                                   0 51 16.2 -72 47 36   A   1.57  1.57 I   8.46       BGB+18                        
VMC38                                    0 51 18.0 -73 10 47   C   0.60  0.60 U   8.4        PIR+16                        
BMS200                                   0 51 18.4 -72 48 51   A   1.31  1.31 I   7.92       BGB+18                        
BUS886                                   0 51 19.3 -72 28 47   A   1.77  1.77 I   8.20       BGB+18                        
DEMS59                                   0 51 20.0 -73 30 23  NA   1.40  1.35 U   6.8        CVH+06                        
H86-121,SOGLE204                         0 51 21.6 -73 08 18   C   0.55  0.55 U   8.8        CVH+06                         in BS51
BIS457                                   0 51 22.2 -73 01 24   A   1.57  1.57 I   8.24       BGB+18                        
BMS237                                   0 51 23.8 -72 38 52   A   2.55  2.55 I   8.13       BGB+18                        
BS251,SOGLE70                            0 51 25.9 -73 17 08  CA   0.40  0.35 U   8.10       CVH+06,PU99                    asterism?
BMS223                                   0 51 26.7 -72 44 25   A   1.82  1.82 I   7.74       BGB+18                        
BS51                                     0 51 27.0 -73 09 24   A   3.20  3.20 U   7.0        CVH+06                        
H-A27A                                   0 51 28.0 -73 05 12   A   3.10  2.20 U   6.8        CVH+06                        
BIS311                                   0 51 29.1 -73 45 13   A   3.36  3.36 N   9.70       BGB+18                         inc BUS694
SBica 22                                 0 51 30.7 -73 01 22  CC   0.55  0.50 U                                             mT,br*1n
BS52                                     0 51 30.8 -73 41 33  CA   1.20  0.90 U   8.30       GGK10                         
BS252                                    0 51 31.2 -73 20 07  AC   0.65  0.45 U   8.05       GGK10,CVH+06                  
BUS1054                                  0 51 31.2 -71 11 23   A   1.61  1.61 I   9.99       BGB+18                        
SBica 23                                 0 51 31.4 -73 00 26  CA   1.00  0.70 U                                             mT
BMS63                                    0 51 31.8 -73 27 19   A   0.79  0.79 I   8.32       BGB+18                        
H86-124,SOGLE205                         0 51 31.8 -72 58 44  CA   0.85  0.65 U   8.20       GGK10,CVH+06                  
B57,SOGLE71                              0 51 32.2 -73 00 48   C   0.45  0.45 U   7.3        CVH+06,PU99                    mT
B-OB7                                    0 51 33.0 -72 47 39  AN   4.00  2.00 U   6.8        CVH+06                         att SMC-N37
BIS546                                   0 51 34.3 -72 29 21   A   3.36  3.36 I   7.94       BGB+18                        
H86-119                                  0 51 36.0 -72 32 25   C   0.65  0.55 U   7.0        CVH+06                         in B-OB9
BMS177                                   0 51 37.7 -72 58 20   A   0.79  0.79 N   8.41       BGB+18                        
BUS694                                   0 51 38.1 -73 45 58   A   1.18  1.18 N   8.33       BGB+18                         in BIS311
SMC-N45,L61-189,DEMS60,MA485             0 51 40.0 -73 13 34  NC   0.70  0.70 U   6.6        CVH+06                         in H-A26,in B60
H86-117                                  0 51 41.2 -73 31 51   C   0.45  0.45 U   8.20       GGK10                         
B60,SOGLE72                              0 51 41.5 -73 13 39  CN   0.95  0.75 U   7.9        GGK10,PU99                     inc SMC-N45,double?
BMS126                                   0 51 41.5 -73 14 45   A   0.79  0.79 N   7.95       BGB+18                        
K28,L43,ESO51SC4,RZ69,BIS634             0 51 41.7 -71 59 54   C   1.70  1.70 E   9.30 -1.2  PGC+14                  PSC+01
BUS890                                   0 51 41.8 -72 24 37   A   3.30  3.30 I   7.84       BGB+18                        
H-A26                                    0 51 42.0 -73 13 51   A   2.00  1.20 U                                            
BMS102                                   0 51 42.2 -73 19 04   A   1.05  1.05 I   7.34       BGB+18                        
B59,L61-183,SOGLE73,RZ70,MA488           0 51 43.7 -72 50 27  CN   0.80  0.60 R   8.1        CVH+06,PU99                    mP,in BMS202
H86-123,SOGLE206                         0 51 44.1 -73 10 01   C   0.55  0.55 U   8.3        CVH+06                         in BS51
BIS699                                   0 51 44.9 -71 32 39   A   1.56  1.56 I   8.81       BGB+18                        
BMS202                                   0 51 45.2 -72 50 17   A   0.79  0.79 N                                             inc B59,SMC-N46
BUS1045                                  0 51 45.5 -71 16 40   A   1.18  1.18 I   8.61       BGB+18                        
H86-120                                  0 51 46.0 -73 28 01   C   0.35  0.35 U                                             mT,in DEMS70s
BS53                                     0 51 47.3 -73 28 40  CA   0.65  0.55 R                                             mT,in BIS385,in DEMS70s
H-A27                                    0 51 47.3 -72 07 42  AN   5.50  4.50 R                                             inc BUS918,in DEMS66
H86-127,SOGLE207                         0 51 47.8 -72 32 30   C   0.60  0.40 U   8.4        CVH+06                         in B-OB9
SMC-N46,L61-184,DEMS62,MA498             0 51 48.5 -72 50 46  NC   0.65  0.65 R   8.1        CVH+06                         mP,in,BMS202
BMS192                                   0 51 49.3 -72 52 56   A   0.79  0.79 I   8.40       BGB+18                        
BIS444                                   0 51 50.2 -73 07 58   A   1.57  1.57 I   8.16       BGB+18                        
BUS602                                   0 51 50.4 -74 16 05   A   2.05  2.05 I   8.33       BGB+18                        
B-OB9,BIS538                             0 51 51.0 -72 32 52   A   2.80  2.50 E   6.9        CVH+06                         in DEMS64
DEMS63,B-OB8                             0 51 52.0 -72 40 43  NA  11.0   5.00 U   6.8        CVH+06                        
BIS385                                   0 51 52.5 -73 29 50   A   2.73  2.73 N   8.39       BGB+18                         inc BS53
H86-126,SOGLE75                          0 51 53.6 -73 05 54   C   0.50  0.50 U   8.3        CVH+06,PU99                   
K29,L44,SOGLE74,RZ71,BMS173              0 51 53.6 -72 57 08   C   0.95  0.95 E   8.1        CVH+06,PU99                   
BUS918                                   0 51 53.9 -72 06 36   A   2.70  2.70 N   8.35       BGB+18                         in H-A27
IKT7,SNR J0051.9-7310                    0 51 54.0 -73 10 24 SNR   2.80  2.30 U                                            
BUS567                                   0 51 54.4 -74 25 15   A   2.06  2.06 I   8.28       BGB+18                        
BMS64                                    0 51 54.4 -73 27 12   A   0.79  0.79 N   8.40       BGB+18                        
BMS428                                   0 51 55.9 -71 52 35   A   1.09  1.09 I   8.80       BGB+18                        
BIS578                                   0 51 56.6 -72 19 09   A   3.13  3.13 I   8.91       BGB+18                        
DEM66,B-OB10                             0 51 59.0 -72 08 42  NA  18.0  15.0  U                                            
H86-122                                  0 51 59.9 -73 27 41   C   0.45  0.45 U   8.10       GGK10                          mT,in DEMS70s
DEMS65,MA523                             0 52 00.0 -72 16 43  NA   2.00  1.80 U                                             att DEMS66
DEMS64                                   0 52 01.0 -72 27 42  NA  11.0   5.00 U                                            
H86-128,H86-131,SOGLE208                 0 52 02.8 -72 49 05   C   0.55  0.55 U   8.3        CVH+06                        
MA524                                    0 52 03.0 -72 39 32  NA   3.00  2.60 R   6.7        CVH+06                         inc BMS245,in DEMS63
BMS211                                   0 52 03.5 -72 46 18   A   1.33  1.33 I   7.65       BGB+18                        
DEMS67                                   0 52 04.0 -71 51 28  NA   3.00  2.50 U                                            
BMS325                                   0 52 05.5 -72 22 48   A   1.83  1.83 N   8.03       BGB+18                         in H-A34
DEMS70s                                  0 52 06.0 -73 26 42  NA   7.00  2.50 U   6.8        CVH+06                        
BUS1043                                  0 52 06.6 -71 17 07   A   1.18  1.18 I   8.21       BGB+18                        
B62,BMS17                                0 52 07.4 -73 36 04   A   1.20  0.80 E   8.20       BGB+18                        
BMS245                                   0 52 07.4 -72 40 50   A   1.04  1.04 N   8.37       BGB+18                         in MA524
H-A34                                    0 52 08.0 -72 23 01  AN   2.80  2.00 R                                             inc BMS325,in DEMS64
BIS298                                   0 52 08.1 -74 04 10   A   1.57  1.57 I   9.63       BGB+18                        
BMS28                                    0 52 08.2 -73 32 49   A   0.79  0.79 I   8.56       BGB+18                        
BS54                                     0 52 08.3 -73 19 00  CA   0.55  0.50 U   6.7        CVH+06                         in H-A28
BUS555                                   0 52 09.9 -74 28 40   A   1.18  1.18 I   8.86       BGB+18                        
H86-129,SOGLE76,BMS287                   0 52 12.5 -72 31 51   C   0.65  0.45 E   7.7        CVH+06,PU99                    in DEMS64
SMC-N49,MA547/MA548                      0 52 12.6 -73 36 01  NC   0.35  0.35 U                                             in B62
DEMS70n                                  0 52 13.0 -73 17 55  NA  10.0   4.00 U   7.0        CVH+06                        
BUS900                                   0 52 13.0 -72 20 20   A   3.36  3.36 I   8.44       BGB+18                        
B61,BMS427,BUS966                        0 52 13.4 -71 51 17  CN   1.80  1.70 E   6.97       BGP+18                         in DEMS67
BS56,SOGLE77                             0 52 13.6 -73 00 12   C   0.70  0.55 U   8.0        CVH+06,PU99                    mP
BS55,BIS600                              0 52 14.0 -72 13 41   A   2.40  1.10 E   9.04       BGB+18                         in DEMS66
BMS15                                    0 52 14.4 -73 34 52   A   1.23  1.23 N   8.30       BGB+18                        
BS253,SOGLE209                           0 52 14.9 -72 45 58  CA   0.60  0.40 U   7.1        CVH+06                        
BIS326                                   0 52 16.1 -73 52 01   A   2.17  2.17 I   8.33       BGB+18                        
SBica 24                                 0 52 16.6 -73 27 23  NA   0.60  0.60 U                                             mP,very absorbed
H86-130,SOGLE78                          0 52 16.7 -73 01 04   C   0.75  0.60 U   7.57       GGK10,CVH+06,PU99              mP
H86-125,SOGLE79                          0 52 17.0 -73 22 32  CA   0.75  0.50 U   8.30       GGK10,CVH+06                   in DEMS70n
BUS664                                   0 52 17.5 -73 57 19   A   1.18  1.18 I   8.54       BGB+18                        
SMC-N48,DEMS71,MA561                     0 52 18.5 -73 27 00  NA   0.85  0.85 U                                             mP
BMS413                                   0 52 19.3 -72 09 55   A   0.79  0.79 I   7.20       BGB+18                        
B-OB5ne                                  0 52 21.0 -73 09 44   A   3.30  2.30 U   6.8        CVH+06                        
H-A28                                    0 52 21.0 -73 19 38  AN   2.70  2.70 U   7.3        CVH+06                         in DEMS70n
BMS154                                   0 52 21.3 -73 07 35   A   0.94  0.94 I   8.33       BGB+18                        
BMS196                                   0 52 21.4 -72 51 57   A   0.79  0.79 I   8.17       BGB+18                        
BMS334                                   0 52 21.6 -72 22 48   A   1.24  1.24 I   8.02       BGB+18                        
BMS80                                    0 52 24.3 -73 22 57   A   0.79  0.79 N   8.31       BGB+18                        
B68                                      0 52 26.6 -74 47 28   A   1.70  0.55 U                                            
BMS247                                   0 52 27.4 -72 41 26   A   0.79  0.79 N   8.15       BGB+18                        
BMS259,BMS260                            0 52 30.4 -72 37 22   A   0.82  0.82 N   7.99       BGB+18                         in DEMS268
B64,SOGLE210                             0 52 30.6 -73 02 59   C   0.70  0.70 U   8.18       GGK10,CVH+06,PU99              mP,in H-A29
H86-132,SOGLE80                          0 52 31.9 -72 37 51   C   0.50  0.40 U   8.4        CVH+06                         in SMC-N50
H-A29                                    0 52 32.0 -73 03 05   A   2.60  1.60 U   6.7        CVH+06                        
BS57,SOGLE211                            0 52 32.8 -73 02 01   C   0.35  0.25 U   7.6        CVH+06                         mP,in H-A29
BIS591                                   0 52 32.8 -72 15 30   A   2.34  2.34 I   8.11       BGB+18                        
SNR J0052.6-7238,SNR0052.6-7238          0 52 33.0 -72 37 35 SNR   3.30  1.80 U                                             att SMC-N50,in DEMS68,in SMC-N19
H86-137                                  0 52 33.0 -72 40 50   C   0.90  0.90 U                                            
BMS294                                   0 52 33.1 -72 29 34   A   1.14  1.14 N   7.82       BGB+18                         in BIS554
H86-133,SOGLE81,RZ72                     0 52 33.2 -72 40 49   C   0.75  0.75 U   7.4        CVH+06,PU99                    in H-A31
BMS135                                   0 52 33.6 -73 10 05   A   2.55  2.55 I   8.26       BGB+18                        
BMS114                                   0 52 33.9 -73 16 47   A   0.79  0.79 I   7.59       BGB+18                        
BIS593                                   0 52 34.1 -72 17 43   A   1.57  1.57 I   8.96       BGB+18                        
BIS554                                   0 52 34.3 -72 30 27   A   1.67  1.67 N   8.56       BGB+18                         inc BMS294
BS58                                     0 52 35.3 -73 22 57   C   0.65  0.50 U   8.5        CVH+06                        
K30,L45,RZ73,BMS397                      0 52 36.0 -72 11 36   C   1.50  1.50 E   8.20 -0.18 GGK10                   PPV17  in BUS908,in DEMS66
BMS312                                   0 52 37.1 -72 25 44   A   1.55  1.55 I   8.15       BGB+18                        
BMS130                                   0 52 37.6 -73 13 20   A   1.25  1.25 I   8.37       BGB+18                        
SMC-N51,L61-219,DEMS72,MA592             0 52 38.6 -73 26 19  NC   1.00  1.00 U   6.9        CVH+06                        
DEMS268                                  0 52 40.0 -72 37 49  NA   3.90  3.20 U   8.43       BGB+18                         inc SMC-N50,SNR J0052.6-7238,BMS259,BMS260
BS59                                     0 52 40.0 -72 40 28  NA   2.70  1.80 U   6.8        CVH+06                         in DEMS63
BUS908                                   0 52 40.1 -72 11 18   A   3.36  3.36 N   8.42       BGB+18                         inc K30
H-A30                                    0 52 42.0 -73 00 03   A   2.00  1.60 U   6.9        CVH+06                        
BS60,SOGLE82,RZ74                        0 52 42.6 -72 55 30   C   0.80  0.80 U   7.87       GGK10,CVH+06,PU99             
B65,SOGLE83,RZ75                         0 52 44.3 -72 58 46   C   0.75  0.75 U   7.77       GGK10,CVH+06,PU99              mT
H86-134w,SOGLE212                        0 52 44.3 -72 59 24   C   0.50  0.50 U                                             mT,in H-A30
SMC-N50                                  0 52 45.0 -72 37 57  NA   2.20  1.00 U   6.7        CVH+06                         in DEMS268
BS61                                     0 52 45.3 -73 01 41  CA   0.60  0.45 U   6.8        CVH+06                         mP,in H-A29
H-A31,BIS513                             0 52 46.0 -72 42 04   A   3.00  1.80 E   6.7        CVH+06                        
BS63,SOGLE84                             0 52 47.0 -73 24 25   C   0.50  0.40 U   8.60       GGK10,CVH+06                   mP,in DEMS73
B66,SOGLE85,RZ78                         0 52 47.3 -72 47 44   C   0.60  0.45 U   8.6        GGK10,CVH+06                  
H86-135,SOGLE86,RZ77                     0 52 47.9 -72 30 42   C   0.55  0.55 U   8.7        CVH+06                        
H86-134e,SOGLE213                        0 52 48.6 -72 59 22   C   0.50  0.45 U   8.1        CVH+06                         mT,in H-A30
B67,SOGLE87,RZ76                         0 52 48.7 -73 24 44   C   0.65  0.50 U   8.6        CVH+06,PU99                    mP,in DEMS73
BS62                                     0 52 49.0 -72 13 09  NA   5.50  2.60 U                                             in DEMS66
BUS1037                                  0 52 49.6 -71 21 34   A   1.18  1.18 I   8.37       BGB+18                        
DEMS73                                   0 52 50.0 -73 24 28  AN   1.20  1.20 U                                            
BS64                                     0 52 50.5 -72 42 59  AC   1.00  1.00 U   7.4        CVH+06                         in H-A31
H-A32                                    0 52 51.0 -73 08 04   A   4.00  1.50 U   6.9        CVH+06                        
BS254                                    0 52 51.7 -72 44 11   C   0.50  0.40 U   7.15       GGK10,CVH+06                  
BMS282                                   0 52 52.7 -72 33 56   A   0.79  0.79 I   9.68       BGB+18                        
BMS279                                   0 52 53.4 -72 34 40   A   0.79  0.79 I   8.44       BGB+18                        
BMS25                                    0 52 53.8 -73 33 08   A   0.79  0.79 I   8.49       BGB+18                        
BS255                                    0 52 54.8 -73 01 44   C   0.40  0.30 U   8.9        CVH+06                         mP
BS65                                     0 52 55.2 -72 10 54   A   1.70  0.80 U                                             in DEMS66
BMS88                                    0 52 56.0 -73 21 47   A   0.79  0.79 I   8.20       BGB+18                        
BMS304                                   0 52 56.7 -72 28 49   A   1.20  1.20 I   7.07       BGB+18                        
BMS170                                   0 52 57.0 -72 59 36   A   0.79  0.79 I   8.52       BGB+18                        
BIS466                                   0 53 00.0 -73 05 10   A   1.57  1.57 I   8.84       BGB+18                        
BS66                                     0 53 00.4 -73 11 10  AN   1.20  1.20 U   7.0        CVH+06                         in B-OB5se
HFPK285,SNR J0052.9-7237                 0 53 00.6 -72 36 52 SNR   5.00  5.00 U                                            
K31,L46,SOGLE88,RZ79,BIS486              0 53 01.0 -72 53 49   C   4.30  4.30 E   7.2        CVH+06                         sup DEMS69
BMS228                                   0 53 01.9 -72 43 58   A   0.79  0.79 I   8.38       BGB+18                        
H-A33                                    0 53 04.0 -72 37 51   A   3.00  1.90 U   6.8        CVH+06                        
BMS292                                   0 53 04.9 -72 31 09   A   0.94  0.94 I   8.51       BGB+18                        
B69,SOGLE89,RZ81                         0 53 05.8 -72 37 26   C   0.65  0.65 U   7.5        CVH+06,PU99                    in H-A33
NGC294,L47,ESO29SC22,SOGLE90,RZ80        0 53 06.0 -73 22 49   C   1.70  1.70 U   8.52 -2.18 GGK10,CVH+06,PU99       PPV17 
BIS647                                   0 53 06.2 -72 02 59   A   1.57  1.57 I   8.74       BGB+18                        
H86-136                                  0 53 06.7 -72 20 38   C   0.45  0.45 R                                             in BMS340
BMS340                                   0 53 06.8 -72 21 01   A   1.12  1.12 N   7.91       BGB+18                         inc H86-136
BIS348                                   0 53 07.8 -73 40 19   A   3.36  3.36 I   9.28       BGB+18                        
H86-140,SOGLE214                         0 53 08.1 -72 49 59   C   0.45  0.40 U   7.8        CVH+06                         mP
H86-139                                  0 53 08.4 -72 49 58   C   0.35  0.30 U                                             mP
RZ82                                     0 53 09.2 -71 59 43   C   0.50  0.50 U   9.80       RZ05                          
H86-138,SOGLE91,RZ83                     0 53 09.4 -72 34 27   C   0.45  0.45 U   8.6        CVH+06                         in H-A36
BUS657                                   0 53 11.1 -74 00 49   A   1.18  1.18 I   8.24       BGB+18                        
B-OB5se                                  0 53 11.2 -73 13 13  AN   5.50  5.00 U   8.3        CVH+06                         in DEMS74
BMS186                                   0 53 12.7 -72 53 30   A   1.48  1.48 N   8.26       BGB+18                         in DEMS69
DEMS69                                   0 53 14.0 -72 52 38  NA   4.90  4.00 R   6.8        CVH+06                         inc BMS186
BMS106                                   0 53 15.0 -73 18 37   A   0.79  0.79 I   8.28       BGB+18                        
BMS355                                   0 53 16.1 -72 19 09   A   0.79  0.79 I   8.40       BGB+18                        
BS256,SOGLE215                           0 53 16.8 -72 44 03   C   0.50  0.45 U   7.78       GGK10                         
B71,SOGLE92,RZ84                         0 53 18.0 -72 46 00   C   0.85  0.85 U   7.40       GGK10,CVH+06,PU99             
BMS29                                    0 53 19.3 -73 31 42   A   0.91  0.91 I   8.52       BGB+18                        
BUS1007                                  0 53 20.5 -71 37 20   A   1.45  1.45 I   8.14       BGB+18                        
BIS449                                   0 53 20.8 -73 10 35   A   1.57  1.57 I   7.97       BGB+18                        
BIS617,BMS377                            0 53 21.5 -72 14 32   A   1.57  1.57 I   7.79       BGB+18                        
BMS324                                   0 53 23.3 -72 24 28   A   0.79  0.79 I   7.95       BGB+18                        
BMS19                                    0 53 23.6 -73 30 36   A   2.87  2.87 I   8.40       BGB+18                        
BMS349                                   0 53 24.9 -72 20 14   A   0.79  0.79 I   8.63       BGB+18                        
NGC299,K32,L49,ESO51SC5,RZ85,BMS391      0 53 25.0 -72 11 47   C   0.90  0.90 E   7.40 -0.01 GGK10                   PPV17  att DEMS66
BMS221                                   0 53 25.6 -72 44 54   A   0.79  0.79 I   8.44       BGB+18                        
BUS1027                                  0 53 25.7 -71 24 04   A   3.36  3.36 N   8.33       BGB+18                         inc L48
B70                                      0 53 26.2 -71 44 51   C   0.55  0.45 U                                            
B72                                      0 53 27.0 -72 41 21   C   0.90  0.70 R   7.50       GGK10,CVH+06                   in BMS224,m6,in H-A35
BMS224                                   0 53 27.3 -72 40 00   A   3.36  3.36 N   8.14       BGB+18                         inc B72
L48,ESO51SC6,RZ86                        0 53 28.0 -71 23 55   C   0.95  0.95 R   7.80       GGK10                          in BUS1027
BMS48                                    0 53 28.1 -73 29 13   A   0.79  0.79 I   8.31       BGB+18                        
BIS373                                   0 53 28.8 -73 37 24   A   2.21  2.21 I   8.69       BGB+18                        
BMS318                                   0 53 30.8 -72 25 17   A   0.79  0.79 I   8.23       BGB+18                        
H86-143,SOGLE93                          0 53 31.0 -72 40 04   C   0.80  0.80 U   7.8        CVH+06                         m6,in H-A35,double?
BMS171                                   0 53 31.8 -72 59 35   A   0.79  0.79 I   7.96       BGB+18                        
H-A36                                    0 53 32.0 -72 32 28   A   6.20  3.50 U   6.9        CVH+06                        
BS67                                     0 53 32.3 -73 20 54  AC   0.65  0.65 U   8.80       GGK10,CVH+06                   mP
BIS411                                   0 53 32.7 -73 13 18   A   3.36  3.36 I   7.98       BGB+18                        
BMS120                                   0 53 32.7 -73 14 39   A   1.27  1.27 I   8.49       BGB+18                        
H86-142                                  0 53 34.7 -72 29 25   C   0.90  0.90 U   8.00       GGK10                         
BUS922                                   0 53 34.8 -72 06 52   A   1.34  1.34 I   8.78       BGB+18                        
H86-145                                  0 53 36.4 -72 21 07   C   0.45  0.45 U   7.80       GGK10                         
BS257                                    0 53 36.4 -72 38 26  AN   0.80  0.65 U   7.95       GGK10,CVH+06                   m6
BMS235                                   0 53 36.9 -72 42 34   A   0.79  0.79 N   8.87       BGB+18                        
SBica 25                                 0 53 37.7 -71 55 00  CA   0.30  0.30 U                                            
H86-146                                  0 53 39.2 -72 23 34   C   0.90  0.90 U   8.20       GGK10                         
H-A35                                    0 53 40.0 -72 40 59  AN   3.40  2.80 U   7.0        CVH+06                        
SMC-N52A,L61-243,DEMS77sw,MA696,SOGLE94  0 53 40.4 -72 39 36  NC   0.45  0.45 U   7.0        CVH+06                         SOGLE94 m6,in H-A35
BIS409                                   0 53 41.6 -73 23 13   A   2.81  2.81 N   8.51       BGB+18                        
BMS215                                   0 53 41.6 -72 45 57   A   2.59  2.59 I   7.89       BGB+18                        
DEMS74                                   0 53 42.0 -73 14 39  NA   9.00  4.00 U   6.8        CVH+06                        
BS68,SOGLE95                             0 53 42.0 -73 21 32  CA   0.90  0.75 U   8.35       GGK10,CVH+06                   mP
SMC-N52B,L61-244,B73,DEMS77ne,MA699,     0 53 42.7 -72 39 20  NC   0.30  0.30 U   7.0        CVH+06                         SOGLE96 m6,in H-A35
BMS270                                   0 53 44.8 -72 35 10   A   0.79  0.79 I   7.38       BGB+18                        
BIS580                                   0 53 45.0 -72 27 54   A   1.57  1.57 I   7.33       BGB+18                        
BIS481                                   0 53 45.3 -72 58 57   A   1.97  1.97 I   8.35       BGB+18                        
BIS469                                   0 53 45.4 -73 07 11   A   1.57  1.57 I   8.66       BGB+18                        
BMS388                                   0 53 45.6 -72 13 44   A   0.79  0.79 I   7.93       BGB+18                        
HW29                                     0 53 49.0 -74 08 33  CA   0.75  0.65 U                                            
H86-147,SOGLE216,BMS189                  0 53 49.0 -72 53 43   C   1.20  1.20 E   8.53       GGK10,CVH+06                   in DEMS69
BMS124                                   0 53 49.4 -73 13 39   A   1.17  1.17 I   8.03       BGB+18                        
BUS919                                   0 53 50.9 -72 04 46   A   3.36  3.36 I   8.58       BGB+18                        
BIS337                                   0 53 52.0 -73 53 17   A   1.92  1.92 I   8.96       BGB+18                        
BIS675                                   0 53 52.0 -71 53 03   A   1.84  1.84 N   8.70       BGB+18                         inc SBica 26,in BS70
BMS184                                   0 53 52.5 -72 55 41   A   2.03  2.03 I   8.44       BGB+18                        
SBica 26                                 0 53 52.5 -71 53 22  CC   0.25  0.25 R                                             in BIS675
BMS364                                   0 53 53.1 -72 17 09   A   0.95  0.95 I   8.24       BGB+18                        
H86-148                                  0 53 53.1 -72 40 22   C   0.50  0.50 U   8.80       GGK10,CVH+06                   m6,in H-A35
BIS430                                   0 53 54.5 -73 19 11   A   2.62  2.62 I   8.77       BGB+18                        
BMS329                                   0 53 55.4 -72 23 38   A   0.79  0.79 I   8.20       BGB+18                        
B75                                      0 53 55.5 -72 41 42   A   1.20  0.90 U   7.4        CVH+06                         in H-A35
BS69,SOGLE217                            0 53 55.5 -72 51 25  CA   0.35  0.35 U   8.8        CVH+06                         mP
BIS604                                   0 53 58.0 -72 11 16   A   3.36  3.36 N   9.83       BGB+18                         inc B74
BS71                                     0 53 58.2 -72 43 47  NA   1.90  1.90 U   6.7        CVH+06                         in DEMS80
BIS480                                   0 53 58.4 -73 01 39   A   3.05  3.05 I   8.46       BGB+18                        
B74                                      0 53 58.5 -72 12 02   C   1.00  0.75 R   7.80       GGK10                          in BIS604
BS70                                     0 54 00.5 -71 53 42   A   2.30  1.20 R                                             inc BIS675
BIS512                                   0 54 00.7 -72 44 26   A   3.32  3.32 N   8.03       BGB+18                        
BMS320                                   0 54 02.9 -72 24 37   A   0.95  0.95 I   7.80       BGB+18                        
BIS360                                   0 54 03.2 -73 47 32   A   1.57  1.57 I   8.84       BGB+18                        
H86-144                                  0 54 03.6 -73 19 25   C   0.55  0.55 U   8.35       GGK10                         
H86-141                                  0 54 03.7 -73 19 25  CC   0.30  0.25 U                                            
BUS557                                   0 54 04.8 -74 27 11   A   1.53  1.53 I   9.70       BGB+18                        
BUS1019                                  0 54 05.9 -71 30 03   A   1.61  1.61 I   8.17       BGB+18                        
BMS387                                   0 54 06.0 -72 13 40   A   0.79  0.79 I   8.28       BGB+18                        
BIS609                                   0 54 07.0 -72 20 28   A   1.57  1.57 I   8.62       BGB+18                        
DEMS76                                   0 54 08.0 -72 22 34  NA   3.00  2.50 U                                            
B-OB11                                   0 54 09.0 -72 42 39  AN   3.00  3.00 U                                             in DEMS80
BIS719                                   0 54 09.1 -71 19 52   A   1.56  1.56 I   8.91       BGB+18                        
BIS412                                   0 54 10.0 -73 24 54   A   1.96  1.96 I   8.58       BGB+18                        
BMS151                                   0 54 10.6 -73 04 46   A   1.62  1.62 I   8.20       BGB+18                        
BS72,SOGLE97                             0 54 10.6 -72 52 03  CA   0.75  0.60 U   8.8        CVH+06                        
BMS179                                   0 54 10.8 -72 56 38   A   0.79  0.79 I   8.68       BGB+18                        
BUS940                                   0 54 11.4 -71 59 58   A   1.26  1.26 I   7.77       BGB+18                        
BMS12                                    0 54 11.7 -73 37 40   A   0.79  0.79 I   8.49       BGB+18                        
BMS267                                   0 54 14.3 -72 36 10   A   0.82  0.82 I   8.23       BGB+18                        
BMS94                                    0 54 14.9 -73 20 50   A   0.79  0.79 I   8.54       BGB+18                        
DEMS78                                   0 54 15.0 -73 17 07  NA   1.40  1.40 U   6.8        CVH+06                         in DEMS74
NGC306,K33,L50,ESO29SC23,RZ87,BMS375     0 54 15.0 -72 14 29   C   1.10  1.10 E   7.70 -0.01 GGK10                   PPV17 
H86-149                                  0 54 16.2 -72 31 11   C   0.55  0.45 U   8.80       GGK10,CVH+06                  
BMS183                                   0 54 20.4 -72 55 39   A   0.79  0.79 I   8.49       BGB+18                        
BMS425                                   0 54 21.5 -71 50 21   A   0.95  0.95 I   7.91       BGB+18                        
BIS555                                   0 54 21.7 -72 38 12   A   1.57  1.57 I   8.40       BGB+18                        
H86-152,SOGLE218                         0 54 22.5 -72 41 41   C   0.45  0.45 U   8.4        CVH+06                         in B-OB11
BIS378                                   0 54 23.2 -73 37 12   A   3.36  3.36 N   8.54       BGB+18                        
BIS366                                   0 54 24.4 -73 45 26   A   1.82  1.82 I   9.11       BGB+18                        
BUS924                                   0 54 24.6 -72 03 33   A   2.60  2.60 I   8.08       BGB+18                        
DEMS79,BMS430,BUS948                     0 54 25.0 -71 58 27  NA   1.80  1.80 E   7.55       BGP+18                        
BMS181                                   0 54 25.2 -72 56 41   A   0.79  0.79 I   8.48       BGB+18                        
BS258                                    0 54 26.0 -72 53 05  AC   0.55  0.55 U   8.1        CVH+06                         inc br*
BMS204                                   0 54 26.3 -72 49 18   A   0.83  0.83 I   8.25       BGB+18                        
BMS89                                    0 54 26.4 -73 21 41   A   0.79  0.79 I   8.40       BGB+18                        
BIS707                                   0 54 27.6 -71 31 30   A   1.67  1.67 I   9.33       BGB+18                        
BIS717                                   0 54 27.8 -71 22 10   A   1.56  1.56 I   8.60       BGB+18                        
BMS359                                   0 54 27.9 -72 18 23   A   0.79  0.79 I   8.14       BGB+18                        
BMS269                                   0 54 28.0 -72 35 45   A   0.79  0.79 I   7.70       BGB+18                        
HW30                                     0 54 28.1 -73 37 03   C   0.55  0.45 U   8.85       GGK10                          in BS378
H86-151                                  0 54 28.2 -73 02 39   C   0.50  0.50 R   9.0        CVH+06                         in BMS165
BIS395                                   0 54 29.1 -73 33 24   A   3.36  3.36 I   8.48       BGB+18                        
BMS165                                   0 54 30.0 -73 02 28   A   1.29  1.29 N   8.26       BGB+18                         inc H86-151
BS75                                     0 54 30.9 -74 11 08   C   1.20  1.20 U   9.25 -0.48 GGK10,MPS14             PPV17 
BS73                                     0 54 33.0 -72 47 36  NA   4.20  1.60 R   7.0        CVH+06                         inc BIS524,in DEMS80
BS74                                     0 54 35.0 -71 55 21   A   3.50  3.50 U                                            
BMS343                                   0 54 35.6 -72 21 25   A   0.79  0.79 I   8.20       BGB+18                        
BIS402                                   0 54 36.2 -73 31 00   A   2.24  2.24 I   8.51       BGB+18                        
BMS178                                   0 54 36.4 -72 58 12   A   0.79  0.79 I   8.52       BGB+18                        
BIS524                                   0 54 37.1 -72 46 08   A   1.95  1.95 N   8.26       BGB+18                         in BS73
BIS565                                   0 54 37.8 -72 32 07   A   2.25  2.25 I   7.15       BGB+18                        
BMS283                                   0 54 39.0 -72 33 31   A   0.82  0.82 I   8.13       BGB+18                        
BMS197                                   0 54 39.5 -72 51 38   A   0.79  0.79 I   8.92       BGB+18                        
DEMS80                                   0 54 40.0 -72 42 55  NA  10.9   7.00 U   7.2        CVH+06                        
BMS201                                   0 54 40.8 -72 50 19   A   0.79  0.79 I   7.98       BGB+18                        
H-A37,BIS646,BMS410                      0 54 43.0 -72 06 43   A   3.20  2.10 E   7.79       BGP+18                        
BUS637                                   0 54 44.3 -74 05 41   A   2.15  2.15 I   9.01       BGB+18                        
BMS122                                   0 54 44.8 -73 15 28   A   0.84  0.84 I   8.36       BGB+18                        
SBica 27                                 0 54 45.4 -73 13 02  CC   0.25  0.20 U                                             mP
B78,RZ88                                 0 54 45.8 -72 07 31   C   1.10  0.80 U   7.40       GGK10                          mP,in H-A37
BMS357                                   0 54 46.0 -72 19 03   A   0.79  0.79 I   8.46       BGB+18                        
BMS193                                   0 54 46.4 -72 52 52   A   0.79  0.79 I   8.30       BGB+18                        
B80,SOGLE98,RZ89                         0 54 47.2 -73 13 23   C   0.80  0.65 U   8.53       GGK10,CVH+06,PU99              mP
B79,SOGLE99,RZ90                         0 54 47.5 -72 27 57   C   0.80  0.60 U   7.47       GGK10,CVH+06,PU099             in H-A38
H86-156                                  0 54 47.9 -72 42 14   C   0.45  0.45 U   8.8        CVH+06                         in DEMS80
BIS443                                   0 54 50.1 -73 16 44   A   1.88  1.88 I   8.78       BGB+18                        
SBica 28                                 0 54 50.3 -71 55 37  AC   0.50  0.50 R                                             mT,in BUS944
B76,SOGLE219                             0 54 51.7 -72 54 58   C   0.40  0.40 U   8.4        CVH+06                        
H-A38                                    0 54 52.0 -72 26 19   A   5.60  3.40 U   7.1        CVH+06                        
L51,ESO51SC7,RZ91                        0 54 53.9 -72 06 44   C   1.20  0.90 U   7.80       GGK10                          mP,in H-A37
H86-153                                  0 54 54.6 -73 16 02  CC   0.30  0.25 U                                            
SBica 29                                 0 54 54.6 -71 54 57  CA   0.50  0.45 R                                             mT,in BUS944
BMS306                                   0 54 55.4 -72 27 27   A   1.21  1.21 N   7.95       BGB+18                         inc BS259,in H-A39
BS259                                    0 54 55.6 -72 26 46   C   0.55  0.50 R   7.75       GGK10,CVH+06                   in BMS306,in H-A38
BUS944                                   0 54 55.7 -71 55 02   A   2.54  2.54 N   8.27       BGB+18                         inc SBica 28,SBica 29,SBica 30
BMS81                                    0 54 56.3 -73 21 47   A   1.51  1.51 I   8.14       BGB+18                        
BIS582                                   0 54 56.4 -72 17 28   A   3.36  3.36 I   8.34       BGB+18                        
BMS16                                    0 54 57.3 -73 35 14   A   1.18  1.18 I   8.25       BGB+18                        
BIS623                                   0 54 57.4 -72 12 58   A   3.36  3.36 I   8.04       BGB+18                        
BIS588                                   0 54 58.0 -72 22 34   A   3.36  3.36 I   8.20       BGB+18                        
H86-150                                  0 54 59.4 -73 25 07   C   0.75  0.65 U                                            
SBica 30                                 0 55 01.3 -71 55 19  CA   1.10  1.10 R                                             mT,in BUS944
BIS403                                   0 55 03.6 -73 31 34   A   1.61  1.61 I   8.30       BGB+18                        
BMS328                                   0 55 04.5 -72 23 59   A   0.79  0.79 I   6.99       BGB+18                        
H86-158,H86-161,SOGLE100                 0 55 08.5 -72 48 40   C   0.50  0.50 U   7.6        CVH+06                         in B-OB12
BMS297                                   0 55 09.5 -72 29 35   A   1.09  1.09 I   7.20       BGB+18                        
BMS409                                   0 55 11.2 -72 09 24   A   1.14  1.14 I   8.76       BGB+18                        
H86-155,SOGLE101,RZ94                    0 55 11.8 -73 17 47   C   0.50  0.50 U   8.75       GGK10,CVH+06                  
H86-159,SOGLE102                         0 55 11.9 -72 40 58   C   0.50  0.40 U   9.0        CVH+06                         mP,in BS260
BS260,BMS240                             0 55 12.0 -72 40 55  AN   1.20  1.20 E   8.94       BGB+18                         in DEMS80
BIS380                                   0 55 12.6 -73 35 19   A   3.36  3.36 I   8.26       BGB+18                        
BMS344                                   0 55 12.6 -72 21 15   A   0.79  0.79 I   7.85       BGB+18                        
BIS573                                   0 55 13.2 -72 35 14   A   1.57  1.57 N   8.25       BGB+18                        
SOGLE220                                 0 55 14.1 -72 36 04   C   0.35  0.35 U   9.0        CVH+06                        
BIS509                                   0 55 14.7 -72 54 36   A   2.26  2.26 I   8.90       BGB+18                        
RZ92                                     0 55 16.9 -71 50 32   C   0.60  0.60 U   8.83       RZ05                          
L52,RZ93                                 0 55 17.1 -73 30 26   C   0.75  0.75 R   8.20       GGK10                          in BMS27
H86-154                                  0 55 17.6 -73 25 43  CC   0.25  0.20 U                                            
BUS656                                   0 55 18.2 -74 00 59   A   1.18  1.18 I   8.70       BGB+18                        
BMS218                                   0 55 19.0 -72 46 15   A   0.79  0.79 N   8.60       BGB+18                         in B-OB12
BMS27                                    0 55 19.8 -73 30 26   A   2.39  2.39 N   8.36       BGB+18                         inc L52
BMS378                                   0 55 20.4 -72 12 02   A   2.63  2.63 I   8.85       BGB+18                        
H86-160                                  0 55 20.5 -72 40 30   C   0.40  0.40 U                                             mP,in BS260
BIS441                                   0 55 21.0 -73 18 08   A   2.43  2.43 N   8.27       BGB+18                         inc BMS105
B-OB12                                   0 55 22.0 -72 46 57  AN   4.50  4.00 R   7.6        CVH+06                         in DEMS80,inc BMS218
BMS276                                   0 55 24.0 -72 34 42   A   0.79  0.79 I   7.77       BGB+18                        
BMS105                                   0 55 26.2 -73 18 48   A   0.79  0.79 N   8.43       BGB+18                         in BIS441
B81,BMS454                               0 55 29.3 -71 53 08   C   0.75  0.65 E   7.80       GGK10                         
SBica 31                                 0 55 29.5 -71 59 10  AC   1.25  1.00 U                                             inc B82
BMS2                                     0 55 29.8 -73 42 29   A   2.86  2.86 I   8.53       BGB+18                        
B83,SOGLE103,RZ95                        0 55 30.4 -73 04 20   C   0.55  0.55 R   8.6        CVH+06                         in BIS442
BIS442                                   0 55 31.2 -73 04 48   A   2.99  2.99 N   8.56       BGB+18                         inc B83
SBica 32                                 0 55 31.5 -73 56 36   C   0.35  0.25 U                                             in BS261
BS261                                    0 55 31.6 -73 56 37   A   1.60  0.60 U                                             inc SBica 32
K34,L53,SOGLE104,RZ96                    0 55 33.2 -72 49 56   C   1.20  1.20 U   8.6        CVH+06,PU99                   
SBica 33                                 0 55 33.6 -71 55 30  CA   0.40  0.40 U                                             mP
HW31,RZ97                                0 55 34.0 -74 03 46   C   0.80  0.75 U   9.66 -0.7  GGK10,PGC+14            PPV17 
BMS174                                   0 55 34.6 -72 57 25   A   1.12  1.12 I   8.64       BGB+18                        
DEMS83sw                                 0 55 35.9 -72 17 04  NA   1.60  1.30 U                                            
B82                                      0 55 36.3 -71 58 57   C   0.65  0.55 U   8.00       GGK10                         
BMS216                                   0 55 36.6 -72 46 01   A   2.39  2.39 I   8.27       BGB+18                        
BMS14                                    0 55 37.6 -73 35 40   A   1.14  1.14 I   8.34       BGB+18                        
BS76,SBica 34                            0 55 37.7 -71 55 13   C   0.55  0.55 U   8.10       GGK10                          mP
DEMS81                                   0 55 38.0 -73 21 18  NA   2.80  0.90 R                                             inc BMS95
H86-163                                  0 55 38.5 -72 54 23  CC   0.35  0.30 U                                            
BIS710                                   0 55 39.8 -71 32 54   A   1.56  1.56 I   9.14       BGB+18                        
BIS386                                   0 55 40.0 -73 41 51   A   1.65  1.65 I   8.76       BGB+18                        
BMS95                                    0 55 40.4 -73 20 36   A   0.95  0.95 N   8.26       BGB+18                         in DEMS81
H86-165,H86-168,SOGLE105,BMS190          0 55 41.9 -72 52 49   C   1.10  1.10 E   8.05       GGK10,CVH+06,PU99              mP
BIS642                                   0 55 42.3 -72 11 46   A   2.30  2.30 I   8.59       BGB+18                        
BIS379                                   0 55 42.4 -73 33 41   A   3.36  3.36 I   8.20       BGB+18                        
BMS351                                   0 55 43.4 -72 19 54   A   0.79  0.79 I   7.77       BGB+18                        
SBica 35                                 0 55 44.8 -72 16 09  NC   0.70  0.70 U                                             in SMC-N57
H86-164,SOGLE221                         0 55 45.1 -72 42 16   C   0.45  0.35 U   8.7        CVH+06                         in BS262
SMC-N57,DEMS83ne,H86-162                 0 55 45.3 -72 15 50  NA   1.20  1.20 U                                             inc SBica 35
BUS1039                                  0 55 46.7 -71 17 29   A   2.54  2.54 I   8.43       BGB+18                        
H86-157                                  0 55 47.5 -73 27 40   C   0.45  0.45 U   8.70       GGK10                         
BS262,BIS558                             0 55 47.7 -72 42 14   A   1.20  0.90 E   6.7        CVH+06                         in DEMS80
BUS1020                                  0 55 47.8 -71 30 39   A   1.18  1.18 I   7.77       BGB+18                        
BMS244                                   0 55 48.3 -72 41 34   A   0.79  0.79 N   8.17       BGB+18                        
BS77,BMS381                              0 55 49.1 -72 14 07   A   1.70  1.00 E   8.04       BGB+18                        
BIS433                                   0 55 50.0 -73 24 25   A   2.34  2.34 I   8.26       BGB+18                        
BIS566                                   0 55 51.0 -72 37 43   A   2.39  2.39 I   8.53       BGB+18                        
BMS255                                   0 55 53.2 -72 39 17   A   0.79  0.79 I   8.14       BGB+18                        
BIS365                                   0 55 53.4 -73 52 37   A   1.57  1.57 I   8.48       BGB+18                        
BMS210                                   0 55 53.9 -72 46 44   A   1.67  1.67 I   8.44       BGB+18                        
BMS36                                    0 55 54.0 -73 30 10   A   1.07  1.07 I   8.21       BGB+18                        
BUS604                                   0 55 54.2 -74 16 26   A   2.13  2.13 I   8.54       BGB+18                        
BMS84                                    0 55 54.9 -73 22 24   A   0.79  0.79 I   8.37       BGB+18                        
BUS921                                   0 55 55.4 -71 59 11   A   3.36  3.36 I   7.96       BGB+18                        
BMS217                                   0 55 57.1 -72 45 34   A   1.44  1.44 I   8.19       BGB+18                        
BS263                                    0 55 59.5 -74 00 54  AC   1.50  1.50 U                                            
BMS47                                    0 56 00.4 -73 27 02   A   3.36  3.36 I   8.19       BGB+18                        
H86-166                                  0 56 00.6 -72 21 54  CA   0.70  0.50 U   8.10       GGK10                          in BS78
DEMS84                                   0 56 03.0 -72 15 16  NA   0.90  0.90 U                                            
BS78                                     0 56 04.0 -72 20 11  NA   1.40  1.40 U                                             in DEMS86
BS79                                     0 56 04.2 -74 02 42  AC   1.50  1.10 U   8.80       GGK10                         
H86-167                                  0 56 04.3 -73 05 23   C   0.50  0.50 U   8.7        CVH+06                        
BIS742                                   0 56 04.4 -71 03 58   A   1.56  1.56 I   9.19       BGB+18                        
BMS390                                   0 56 05.2 -72 12 59   A   1.22  1.22 I   8.64       BGB+18                        
DEMS86                                   0 56 06.0 -72 20 21  NA   4.40  3.40 U                                            
B87                                      0 56 06.4 -73 46 36   C   0.50  0.50 U                                            
H-A39,BMS352                             0 56 07.0 -72 18 16  AN   2.80  1.60 E   8.16       BGB+18                        
BMS291                                   0 56 08.0 -72 27 24   A   3.36  3.36 I   7.22       BGB+18                        
BIS542                                   0 56 08.7 -72 43 10   A   3.36  3.36 I   8.30       BGB+18                        
SOGLE106                                 0 56 09.3 -73 12 20  CA   0.85  0.85 U   8.15       GGK10,CVH+06                  
H86-169                                  0 56 10.2 -72 47 43   C   0.35  0.35 U   7.2        CVH+06                         in DEMS88
BIS458                                   0 56 10.4 -73 08 34   A   3.36  3.36 I   8.48       BGB+18                        
BIS383                                   0 56 12.5 -73 40 34   A   2.22  2.22 I   9.04       BGB+18                        
BS80                                     0 56 12.6 -74 09 28  CA   0.95  0.85 U   9.45 -0.88 MPS14                   PPV17 
BMS286                                   0 56 14.6 -72 31 42   A   0.90  0.90 N   8.26       BGB+18                        
BUS641                                   0 56 15.7 -74 06 28   A   1.18  1.18 I   9.14       BGB+18                        
B86,SOGLE222                             0 56 16.5 -72 30 55   C   0.65  0.65 R   8.05       GGK10,CVH+06                   in BIS594
DEMS88                                   0 56 17.0 -72 47 08  NA   1.60  1.10 U   7.2        CVH+06                        
BIS656                                   0 56 17.1 -72 08 17   A   3.36  3.36 N   8.50       BGB+18                         inc BMS418
SMC-N58,DEMS85,B85,BMS353                0 56 17.4 -72 17 29  NA   1.80  1.30 E   8.02       BGB+18                         in H-A39
NGC330,K35,L54,ESO29SC24,SOGLE107,RZ98,  0 56 18.7 -72 27 48   C   2.80  2.50 E   7.63 -0.82 GGK10,CVH+06,PU99       DH98   BUS484 in HA-40,mP,sup?DEMS87
BIS673                                   0 56 20.0 -72 04 18   A   1.57  1.57 I   8.82       BGB+18                        
H86-170                                  0 56 20.3 -72 21 15   C   0.50  0.50 U                                             in BS78
BMS296                                   0 56 20.3 -72 29 51   A   0.79  0.79 N   8.42       BGB+18                         inc BS81
BIS674                                   0 56 20.5 -71 59 27   A   3.36  3.36 I   9.15       BGB+18                        
BMS418                                   0 56 21.2 -72 07 54   A   0.79  0.79 N   7.47       BGB+18                         in BIS656
H-A40                                    0 56 22.0 -72 27 17   A   7.10  4.60 U   6.7        CVH+06                        
BMS453                                   0 56 23.6 -72 01 53   A   1.86  1.86 N   7.10       BGB+18                         inc SBica 36
SBica 36                                 0 56 23.7 -72 01 50  CA   0.60  0.60 R                                             in BMS453
H86-187                                  0 56 24.7 -73 20 03   C   0.30  0.30 U                                            
BIS594                                   0 56 24.7 -72 30 58   A   1.72  1.72 N   8.16       BGB+18                         inc B86
BMS205                                   0 56 25.2 -72 49 12   A   0.82  0.82 I   8.52       BGB+18                        
BS81,SOGLE223                            0 56 25.9 -72 29 50   C   0.60  0.55 U   8.0        CVH+06                         mP,in H-A40,in BMS96
BS82                                     0 56 29.1 -72 32 43   C   0.60  0.50 U   8.7        CVH+06                        
BUS997                                   0 56 29.3 -71 42 54   A   1.55  1.55 I   8.33       BGB+18                        
BIS585                                   0 56 29.7 -72 25 10   A   3.36  3.36 I   7.72       BGB+18                        
BIS297                                   0 56 31.0 -74 18 08   A   1.76  1.76 I   9.01       BGB+18                        
BUS560                                   0 56 31.2 -74 23 10   A   3.36  3.36 I   8.54       BGB+18                        
BS264                                    0 56 33.8 -72 49 17  NA   1.70  0.70 U   7.0        CVH+06                        
BIS450                                   0 56 34.5 -73 21 18   A   1.57  1.57 I   8.20       BGB+18                        
H86-172,SOGLE108                         0 56 34.7 -72 30 08   C   0.55  0.55 U   8.8        CVH+06                         mP,in H-A40
BIS643                                   0 56 36.0 -72 13 28   A   3.30  3.30 N   7.85       BGB+18                         H86-171
H86-171                                  0 56 39.3 -72 13 03   C   0.55  0.35 R                                             in BIS643
BMS374                                   0 56 39.3 -72 15 17   A   0.90  0.90 I   7.59       BGB+18                        
BIS640                                   0 56 39.6 -72 19 00   A   1.85  1.85 I   8.85       BGB+18                        
BIS614,BMS307                            0 56 39.8 -72 27 39   A   1.69  1.69 N   7.98       BGB+18                         in DEMS87
DEMS87                                   0 56 40.0 -72 29 15  NA   8.00  2.50 R   6.6        CVH+06                         inc BIS614
BIS459                                   0 56 41.2 -73 13 59   A   2.30  2.30 I   8.64       BGB+18                        
BMS38                                    0 56 42.4 -73 30 42   A   0.79  0.79 I   8.29       BGB+18                        
BMS166                                   0 56 42.8 -73 03 12   A   0.79  0.79 I   8.42       BGB+18                        
BUS698                                   0 56 44.3 -73 38 28   A   3.36  3.36 I   8.90       BGB+18                        
L55,RZ99                                 0 56 44.8 -73 53 52   C   1.50  1.30 U   8.95       GGK10                         
SOGLE224                                 0 56 46.0 -72 45 06  CA   0.40  0.40 U                                            
BIS525                                   0 56 46.1 -72 57 03   A   1.57  1.57 I   8.26       BGB+18                        
BMS249                                   0 56 46.7 -72 39 56   A   1.12  1.12 I   8.72       BGB+18                        
BMS345                                   0 56 46.8 -72 20 34   A   0.83  0.83 I   8.31       BGB+18                        
BMS248                                   0 56 50.1 -72 41 00   A   0.79  0.79 I   8.46       BGB+18                        
DEMS89                                   0 56 53.0 -72 48 25  NA   3.20  1.50 U   7.0        CVH+06                        
BUS665                                   0 56 53.2 -73 54 30   A   1.18  1.18 I   9.76       BGB+18                        
BUS1091                                  0 56 53.7 -70 42 46   A   1.18  1.18 I   8.95       BGB+18                        
B88,RZ100                                0 56 55.6 -70 46 30   C   0.45  0.45 R   8.10       GGK10,P14                      in BUS1083
BIS530                                   0 56 56.7 -72 52 07   A   2.86  2.86 I   8.27       BGB+18                        
BMS443                                   0 56 57.6 -72 01 52   A   1.49  1.49 N   7.82       BGB+18                         in DEMS90
BMS51                                    0 56 57.8 -73 28 30   A   0.91  0.91 I   8.38       BGB+18                        
BIS455                                   0 56 58.0 -73 18 41   A   3.12  3.12 I   8.79       BGB+18                        
BMS60                                    0 56 58.3 -73 26 30   A   1.53  1.53 I   8.00       BGB+18                        
BMS303                                   0 56 59.7 -72 28 27   A   0.79  0.79 I   8.04       BGB+18                        
BIS518                                   0 57 00.5 -72 59 11   A   1.57  1.57 I   8.86       BGB+18                        
DEMS90                                   0 57 01.0 -72 03 17  NA   6.00  6.00 R                                             inc BMS443
BUS1083                                  0 57 01.4 -70 46 15   A   1.91  1.91 N   8.39       BGB+18                         inc B88
BUS591                                   0 57 02.1 -74 16 30   A   3.23  3.23 I   8.75       BGB+18                        
BMS299                                   0 57 03.0 -72 29 24   A   0.79  0.79 I   8.17       BGB+18                        
SMC-N59,DEMS91,MA977                     0 57 04.7 -73 33 55  NA   1.20  1.20 U                                            
BS83                                     0 57 05.7 -72 32 44  AC   0.80  0.60 U   6.90       GGK10,CVH+06                   in B-OB13
BMS372                                   0 57 08.5 -72 16 18   A   0.79  0.79 I   7.81       BGB+18                        
BUS1041                                  0 57 08.7 -71 19 06   A   1.18  1.18 I   8.37       BGB+18                        
BIS464                                   0 57 10.6 -73 14 47   A   2.25  2.25 I   8.78       BGB+18                        
BMS330                                   0 57 11.0 -72 23 35   A   1.12  1.12 I   7.53       BGB+18                        
BUS605                                   0 57 12.0 -74 14 58   A   2.28  2.28 I   8.68       BGB+18                        
BUS933                                   0 57 14.0 -72 00 37   A   3.36  3.36 I   7.33       BGB+18                        
BUS986                                   0 57 15.2 -71 45 22   A   1.46  1.46 I   8.44       BGB+18                        
BUS709                                   0 57 17.2 -73 38 13   A   2.26  2.26 I   8.51       BGB+18                        
BUS706                                   0 57 17.3 -73 41 10   A   2.09  2.09 I   8.57       BGB+18                        
BMS254                                   0 57 17.5 -72 38 40   A   1.28  1.28 I   7.65       BGB+18                        
H86-174,SOGLE225                         0 57 17.9 -72 56 01   C   0.45  0.45 U   8.53 -0.4  CVH+06,MPS14            PPV17 
BUS679                                   0 57 18.4 -73 49 04   A   1.18  1.18 I   8.20       BGB+18                        
BIS771                                   0 57 18.7 -70 42 29   A   2.14  2.14 I   9.16       BGB+18                        
BUS1049                                  0 57 21.0 -71 13 18   A   1.90  1.90 I   8.29       BGB+18                        
H86-173                                  0 57 21.2 -72 34 34   C   0.50  0.40 U   8.05       GGK10,CVH+06                   in B-OB13,double structure?
HW32                                     0 57 21.5 -71 10 13  CA   0.65  0.65 U   8.00 -0.88 GGK10,MPS14             PPV17 
BMS398                                   0 57 22.1 -72 12 37   A   0.79  0.79 I   7.76       BGB+18                        
BIS559                                   0 57 22.4 -72 21 39   A   3.36  3.36 I   8.19       BGB+18                        
BS265                                    0 57 24.0 -71 53 17  CA   0.60  0.60 U   8.45 -0.4  GGK10,PB12              PPV17 
HW33                                     0 57 24.1 -70 48 32   C   0.90  0.85 U   8.1        P14                            in BS84
BMS236                                   0 57 25.2 -72 42 16   A   0.79  0.79 I   8.70       BGB+18                        
BMS305                                   0 57 26.4 -72 28 32   A   0.79  0.79 I   8.11       BGB+18                        
BIS671                                   0 57 28.2 -72 07 45   A   1.75  1.75 N   8.36       BGB+18                         inc BMS416
BS84,BUS1079                             0 57 28.2 -70 47 52   A   2.20  1.70 E   8.20       BGB+18                         inc HW33
SMC-N61,L61-321,MA1011                   0 57 30.0 -72 32 24  NC   0.25  0.25 U   8.4        CVH+06                         in B-OB13
L56,SMC-S26,SOGLE109,RZ101,BMS367,       0 57 30.2 -72 15 51   C   0.95  0.95 E   7.63       GGK10,CVH+06,PU99              BMS368
BMS416                                   0 57 31.7 -72 07 11   A   1.26  1.26 N   8.28       BGB+18                         in BIS671
BMS394                                   0 57 31.9 -72 12 37   A   1.34  1.34 I   8.17       BGB+18                        
BIS428                                   0 57 33.1 -73 34 19   A   1.57  1.57 N   8.39       BGB+18                         inc BS86
BIS639                                   0 57 34.4 -72 13 49   A   3.36  3.36 I   7.82       BGB+18                        
BS85                                     0 57 37.4 -73 31 47  AC   0.80  0.60 U                                            
BMS350                                   0 57 37.6 -72 19 55   A   0.79  0.79 I   7.50       BGB+18                        
BS86                                     0 57 38.0 -73 34 49  CA   0.55  0.45 R   8.70       GGK10                          in BIS428
BMS414                                   0 57 40.0 -72 09 13   A   0.79  0.79 I   8.20       BGB+18                        
BIS556                                   0 57 43.8 -72 50 20   A   1.57  1.57 I   8.82       BGB+18                        
BUS722                                   0 57 44.4 -73 38 53   A   1.42  1.42 I   8.45       BGB+18                        
BIS387                                   0 57 45.5 -73 49 45   A   1.57  1.57 I   8.94       BGB+18                        
H86-178,SOGLE110                         0 57 46.1 -72 42 21   C   0.55  0.50 U   7.55       GGK10,CVH+06                  
NGC339,K36,L59,ESO29SC25,RZ104,BIS270    0 57 47.5 -74 28 17   C   2.90  2.90 E   9.78 -1.19 GGS+08,PGC+14           DH98  
K37,L58,RZ103,BUS592,BIS304              0 57 47.8 -74 19 31   C   1.20  1.20 E   9.26 -0.79 PGC+14                  PGC+15 mT
BS87                                     0 57 47.8 -72 32 22  AC   0.85  0.65 U   8.45       GGK10,CVH+06                   in BMS280,in B-OB13
K38,L57,RZ102                            0 57 49.5 -73 25 23   C   2.20  2.20 U   9.48 -0.88 PGC+14                  PPV17 
BIS417                                   0 57 49.7 -73 25 43   A   3.36  3.36 I   8.77       BGB+18                        
H86-177,SOGLE226                         0 57 50.1 -72 30 28   C   0.75  0.75 U   8.05       CVH+06,PU99                    mP,in B-OB13
BS88,SOGLE111                            0 57 50.2 -72 56 37   C   0.55  0.50 U   9.26 -0.01 CVH+06,PGC+14           PPV17 
H86-175,SOGLE227                         0 57 50.3 -72 26 25   C   0.40  0.40 U   8.0        CVH+06                         mP
BS266                                    0 57 51.0 -72 13 26   A   2.40  2.00 U   7.0        CVH+06                        
H86-176                                  0 57 51.4 -72 29 44   C   0.60  0.50 U   8.15       GGK10,CVH+06                   mP
BMS280                                   0 57 51.5 -72 33 24   A   1.39  1.39 I   8.72       BGB+18                         inc BS87
HW34,RZ105,BIS434                        0 57 52.0 -73 32 43   C   1.00  1.00 E   8.80       GGK10                         
B90                                      0 57 55.6 -72 17 31   C   0.45  0.35 U   7.9        GGK10,CVH+06                   inc br*,in H-A43
SBica 37                                 0 57 56.3 -74 18 54  CC   0.35  0.35 U                                             mT
BUS660                                   0 57 56.4 -73 59 23   A   1.19  1.19 I   8.45       BGB+18                        
SMC-N62,DEMS93,BMS251                    0 57 56.5 -72 39 22  NC   1.20  1.20 E   7.2        CVH+06                         mT,in H-A42
H86-179,SOGLE112                         0 57 57.0 -72 26 42   C   0.40  0.35 U   7.5        PU99                           mP
B-OB13                                   0 57 58.0 -72 32 54   A   9.00  6.00 R   6.8        CVH+06                         inc BIS601
BS267                                    0 57 58.9 -72 14 04  AC   0.60  0.55 U   8.00       GGK10,CVH+06                   in BS266
BUS1068                                  0 57 59.1 -71 00 10   A   2.17  2.17 I   8.09       BGB+18                        
BUS1061                                  0 57 59.6 -71 04 19   A   1.52  1.52 I   8.39       BGB+18                        
SNR J0058.0-7211,SNR B0056-72.4          0 58 00.0 -72 11 01 SNR   1.00  1.00 U                                             att N66
BMS341                                   0 58 00.5 -72 21 36   A   0.79  0.79 I   8.26       BGB+18                        
BUS926                                   0 58 00.9 -72 01 40   A   3.36  3.36 I   9.33       BGB+18                        
BIS601                                   0 58 02.8 -72 33 49   A   2.38  2.38 N   8.68       BGB+18                         in B-OB13
BMS346                                   0 58 03.3 -72 19 06   A   1.75  1.75 N   8.18       BGB+18                         in H-A43
RZ108                                    0 58 05.6 -71 52 10   C   0.40  0.40 U   8.00       RZ05                          
BIS709                                   0 58 05.9 -71 45 35   A   1.57  1.57 I   8.98       BGB+18                        
H-A43                                    0 58 07.0 -72 17 26  AN   3.40  2.10 R   6.9        CVH+06                         inc BMS346,in BS268
H-A42                                    0 58 07.0 -72 39 38  AN   3.90  2.80 R   7.1        CVH+06                         inc BMS243,inc SMC-N62
SBica 38                                 0 58 07.8 -74 20 16  CC   0.40  0.20 U                                             mT
B91,RZ106                                0 58 07.8 -73 55 55   C   1.40  1.40 U   8.90       GGK10                         
H-A41                                    0 58 08.0 -72 35 54   A   2.10  1.20 U   7.0        CVH+06                         in B-OB13
BUS935                                   0 58 08.2 -71 59 54   A   2.55  2.55 N   8.78       BGB+18                         inc B92
BMS239                                   0 58 09.2 -72 41 54   A   0.79  0.79 I   8.22       BGB+18                        
BMS422                                   0 58 09.5 -72 05 57   A   1.08  1.08 I   7.91       BGB+18                        
BIS492                                   0 58 10.0 -73 13 01   A   1.57  1.57 I   8.49       BGB+18                        
BS89,BUS1085                             0 58 10.5 -70 44 54  AC   0.95  0.85 E   8.54       BGB+18                        
BMS435                                   0 58 10.8 -71 56 37   A   0.79  0.79 I   8.00       BGB+18                        
BIS568                                   0 58 11.1 -72 47 36   A   1.57  1.57 I   8.77       BGB+18                        
B93                                      0 58 11.4 -73 35 13  CA   0.65  0.65 U   8.30       GGK10                         
B92                                      0 58 11.5 -72 00 06   C   0.65  0.55 R   7.30       GGK10                          in BUS935
BUS1066                                  0 58 11.9 -71 03 10   A   2.03  2.03 I   8.26       BGB+18                        
BIS670                                   0 58 13.1 -72 08 53   A   2.15  2.15 I   8.08       BGB+18                        
BMS392                                   0 58 13.1 -72 13 14   A   0.79  0.79 N   8.49       BGB+18                         inc BS269
B94,RZ107                                0 58 14.8 -74 36 32   C   0.65  0.65 U   9.06       RZ05                          
BUS995                                   0 58 15.9 -71 44 19   A   1.18  1.18 I   8.36       BGB+18                        
SMC-N63,L61-331,DEMS94,MA1065,SOGLE113   0 58 16.4 -72 38 48  NA   0.50  0.50 U                                             mT,in H-A42
BMS362                                   0 58 16.6 -72 16 59   A   1.10  1.10 N   8.03       BGB+18                         inc H86-181
BIS521                                   0 58 18.1 -73 00 22   A   3.36  3.36 I   8.30       BGB+18                        
BMS243                                   0 58 18.5 -72 40 20   A   1.18  1.18 N   6.63       BGB+18                         in H-A42
H86-181,SOGLE228                         0 58 19.0 -72 17 57   C   0.65  0.65 R   7.60       GGK10,CVH+06                   in BMS362,in H-A43
BIS655                                   0 58 20.1 -72 19 57   A   1.57  1.57 N   8.78       BGB+18                         in BS268
BS269                                    0 58 20.3 -72 13 18  CA   0.40  0.30 U   8.30       GGK10                          mP,in BMS392
BS268                                    0 58 21.0 -72 18 46  NA   5.60  3.40 R   6.9        CVH+06                         inc BIS655
BMS371                                   0 58 21.6 -72 15 09   A   1.06  1.06 N   7.22       BGB+18                        
BIS713                                   0 58 22.1 -71 42 43   A   1.57  1.57 I   8.58       BGB+18                        
IKT16,SNR J0058.3-7217                   0 58 23.0 -72 17 53 SNR   4.20  4.20 U                                             H-A43,att N66
BS270                                    0 58 23.7 -72 12 46  CA   0.55  0.50 U   8.03       GGK10,CVH+06                   mP
BIS624                                   0 58 23.7 -72 29 52   A   1.57  1.57 I   9.11       BGB+18                        
BMS30                                    0 58 24.4 -73 31 53   A   0.79  0.79 I   8.85       BGB+18                        
BIS499                                   0 58 24.6 -73 09 10   A   2.02  2.02 I   8.22       BGB+18                        
SMC-N64,H86-182,MA1068,SOGLE114          0 58 25.9 -72 39 54  NA   1.10  0.60 U                                             mT,in H-A42
DEMS97                                   0 58 27.0 -71 29 36  NA   4.00  4.00 U                                            
MA1072                                   0 58 27.5 -72 11 53  NA   0.50  0.50 U                                             in NGC346
SMC-N64A,L61-335,DEMS95,MA1071           0 58 27.5 -72 39 52  NC   0.35  0.35 U   6.9        CVH+06                         in SMC-N64
SGK8                                     0 58 32.0 -72 12 25  NC   0.04  0.04 U                                             in NGC346,inc PMS
DEMS96                                   0 58 32.0 -71 44 57  NA   1.40  0.90 U                                            
H86-183,SOGLE115                         0 58 33.5 -72 16 50   C   0.55  0.55 U   7.65       CVH+06,PU99                   
BMS434                                   0 58 33.8 -71 55 26   A   0.79  0.79 I   8.67       BGB+18                        
DEMS98                                   0 58 34.0 -72 14 12  NA   1.90  1.90 U   7.2        CVH+06                        
BIS547                                   0 58 35.2 -72 53 16   A   1.84  1.84 I   8.83       BGB+18                        
BIS572                                   0 58 36.3 -72 43 23   A   3.36  3.36 N   7.93       BGB+18                         inc BMS229
BS271                                    0 58 37.4 -72 13 29  NC   0.65  0.50 U   7.70       GGK10,CVH+06                   mP,in DEMS98
BUS630                                   0 58 37.8 -74 06 43   A   1.78  1.78 I   8.88       BGB+18                        
BS272,SOGLE229                           0 58 39.2 -72 14 04  NC   0.65  0.65 U   7.7        GGK10,PU99,CVH+06              mP,in DEMS98
BIS465                                   0 58 40.1 -73 17 46   A   3.36  3.36 I   8.85       BGB+18                        
BIS429                                   0 58 41.6 -73 33 48   A   2.32  2.32 N   8.52       BGB+18                         inc SBica 39
BMS229                                   0 58 41.7 -72 43 35   A   0.79  0.79 N   8.38       BGB+18                         in BIS672
SBica 39                                 0 58 41.9 -73 33 51   C   0.20  0.15 R                                             in BIS429
HW35                                     0 58 42.0 -73 35 02   C   0.85  0.85 U   8.25       GGK10                         
BUS728                                   0 58 44.1 -73 39 02   A   1.18  1.18 I   8.38       BGB+18                        
SGK9                                     0 58 45.1 -72 12 45  NC   0.06  0.06 U                                             in NGC346,PMS cluster
BUS719                                   0 58 47.1 -73 40 32   A   1.18  1.18 I   8.79       BGB+18                        
BUS1036                                  0 58 47.8 -71 21 34   A   2.16  2.16 I   8.28       BGB+18                        
BIS460                                   0 58 48.9 -73 20 21   A   2.50  2.50 I   8.99       BGB+18                        
BIS698                                   0 58 49.6 -71 57 49   A   1.97  1.97 I   8.66       BGB+18                        
SGK10                                    0 58 50.1 -72 12 47  NC   0.08  0.08 U                                             in NGC346,PMS Cluster
BUS572                                   0 58 50.6 -74 22 32   A   1.43  1.43 I   8.80       BGB+18                        
BIS545                                   0 58 53.6 -72 54 44   A   3.36  3.36 I   8.17       BGB+18                        
B95                                      0 58 53.7 -71 23 34  CC   0.25  0.25 U                                             asterism?
DEMS99                                   0 58 55.0 -72 14 40  NA   1.20  1.20 U   7.0        CVH+06                        
BUS1088                                  0 58 55.2 -70 42 36   A   1.84  1.84 I   8.40       BGB+18                        
H86-185                                  0 58 55.3 -72 49 40   C   0.35  0.35 U   8.7        CVH+06                        
H86-184                                  0 58 55.6 -72 33 11  CC   0.40  0.35 U                                            
BUS928                                   0 58 55.7 -72 04 26   A   1.93  1.93 I   8.36       BGB+18                        
BIS625                                   0 58 56.4 -72 31 29   A   1.57  1.57 I   7.82       BGB+18                        
BUS950                                   0 58 57.3 -71 43 07   A   3.36  3.36 I   8.26       BGB+18                        
SSN6,HGH4nw                              0 58 57.4 -72 09 55  NC   0.18  0.18 U   6.48       SSN+07                         in NGC346
ESO51SC9,OGLS 309                        0 58 58.0 -68 54 55   C   1.20  1.20 U   9.72 -1.   PGC+14                  P12   
BMS369                                   0 59 00.0 -72 15 31   A   0.99  0.99 N   8.00       BGB+18                        
SSN5,HGH4se                              0 59 00.3 -72 10 04  NC   0.15  0.15 U   6.48       SSN+07                         in NGC346
SSN2                                     0 59 01.8 -72 10 35  NC   0.24  0.24 U   6.48       SSN+07                         in NGC346
BMS356                                   0 59 02.1 -72 17 26   A   1.26  1.26 N   7.73       BGB+18                         in DEMS102
SSN4                                     0 59 02.5 -72 10 07  NC   0.09  0.09 U   6.48       SSN+07                         in NGC346
BMS348                                   0 59 02.6 -72 18 40   A   1.58  1.58 I   7.40       BGB+18                        
HW36,RZ109                               0 59 03.7 -73 50 30   C   0.45  0.45 U   9.10       RZ05                          
BS90,RZ110,BIS635                        0 59 04.8 -72 09 12   C   1.00  1.00 E   9.65 -0.8  RGB+07                  SSN+07 sup NGC346
NGC346,K39,L60,ESO51SC10,BMS379,BUS483   0 59 05.0 -72 10 37  NC   4.50  3.50 E   7.2        CVH+06                         in SMC-N66
SMC-N66,H-A45                            0 59 05.1 -72 10 39  NA   8.50  8.50 U                                             inc NGC346,in DEMS103
SSN1                                     0 59 05.2 -72 10 28  NC   0.28  0.28 U   6.48       SSN+07                         in NGC346
SSN7                                     0 59 05.4 -72 10 57  NC   0.25  0.25 U   6.48       SSN+07                         in NGC346
BIS641                                   0 59 05.4 -72 22 10   A   3.36  3.36 I   8.36       BGB+18                        
SSN3,SGK6                                0 59 06.0 -72 10 43  NC   0.26  0.26 U   6.48       SSN+07                         in NGC346,inc PMS
SOGLE116                                 0 59 06.4 -72 47 15  AC   1.00  0.70 U   8.05       GGK10,CVH+06                  
BUS1048                                  0 59 06.5 -71 12 56   A   2.42  2.42 I   8.13       BGB+18                        
SSN8,HGH5                                0 59 07.7 -72 10 48  NC   0.20  0.20 U   6.48       SSN+07                         in NGC346
BIS696                                   0 59 08.7 -72 00 30   A   1.77  1.77 I   8.54       BGB+18                        
DEMS101                                  0 59 09.0 -72 26 20  NA   1.30  1.00 U   6.7        CVH+06                         att DEMS114
DEMS102,H-A44,B-OB15,BIS650              0 59 09.4 -72 17 03  NA   4.00  3.00 E   6.7        CVH+06                         inc BMS356
SGK5                                     0 59 11.0 -72 10 03  NC   0.07  0.07 U                                             in SMC-N66B,in NGC346,PMS Cluster
SSN13,HGH3                               0 59 11.3 -72 10 00  NC   0.27  0.27 U   6.48       SSN+07                         in NGC346
SMC-N66B,MA1125                          0 59 11.8 -72 10 00  NC   0.75  0.75 U                                             inc SGK5,in NGC346
SMC-N69,MA1127/MA1124                    0 59 12.0 -72 24 18  NC   0.50  0.45 U                                             in DEMS100
SSN9                                     0 59 12.5 -72 11 08  NC   0.11  0.11 U   6.48       SSN+07                         in NGC346
SMC-N66C,L61-349,MA1129                  0 59 13.4 -72 09 26  NC   0.40  0.30 U                                             in NGC346
B96,SOGLE117,RZ112                       0 59 13.7 -72 36 30   C   1.00  0.90 U   8.30       GGK10,CVH+06,PU99              att DEMS114
SSN14,HGH2sw,SGK4                        0 59 13.9 -72 09 27  NC   0.18  0.18 U   6.48       SSN+07                         in NGC346,inc PMS
SMC-N66A,L61-350,MA1131                  0 59 14.0 -72 11 06  NC   0.55  0.55 U                                             in NGC346
SGK7                                     0 59 14.0 -72 12 03  NC   0.18  0.18 U                                             in NGC346,PMS Cluster
DEMS100,MA1128                           0 59 14.0 -72 24 18  NA   1.20  1.10 U   7.2        CVH+06                         att DEMS114
BIS453                                   0 59 14.5 -73 30 13   A   1.57  1.57 I   8.38       BGB+18                        
BMS342                                   0 59 14.5 -72 20 08   A   1.28  1.28 I   8.24       BGB+18                        
SSN10                                    0 59 14.9 -72 11 01  NC   0.23  0.23 U   6.48       SSN+07                         in NGC346
BIS470                                   0 59 15.0 -73 25 36   A   1.63  1.63 I   8.57       BGB+18                        
SSN11                                    0 59 15.3 -72 11 12  NC   0.18  0.11 U   6.48       SSN+07                         in NGC346
HW37,RZ111                               0 59 15.8 -71 46 04   C   0.75  0.75 U   8.05       GGK10                         
SSN15,HGH2ne                             0 59 17.0 -72 09 15  NC   0.18  0.12 U   6.48       SSN+07                         in NGC346
BUS636                                   0 59 17.6 -74 06 46   A   1.18  1.18 I   8.53       BGB+18                        
SBica 40                                 0 59 18.2 -71 40 59  CA   0.45  0.35 U                                            
BIS427                                   0 59 18.3 -73 33 19   A   3.36  3.36 I   8.46       BGB+18                        
BIS721                                   0 59 19.1 -71 39 03   A   1.57  1.57 N   8.59       BGB+18                        
BIS685                                   0 59 19.2 -72 06 01   A   3.36  3.36 I   8.25       BGB+18                        
SSN12                                    0 59 19.8 -72 11 20  NC   0.25  0.17 U   6.48       SSN+07                         in NGC346
SGK2                                     0 59 21.2 -72 08 44  NC   0.08  0.08 U                                             in NGC346,inc PMS
BMS176                                   0 59 23.4 -72 57 44   A   1.02  1.02 I   7.84       BGB+18                        
BIS645                                   0 59 24.2 -72 12 31   A   2.70  2.70 N   7.64       BGB+18                        
BS92,BIS589                              0 59 24.4 -72 44 23   A   1.90  1.10 E   6.9        CVH+06                         in B-OB14
SGK1                                     0 59 24.6 -72 08 05  NC   0.03  0.03 U                                             in BS91,in NGC346,PMS Cluster
BMS412                                   0 59 24.9 -72 09 36   A   0.79  0.79 N   8.23       BGB+18                        
IKT18,SNR J0059.4-7210                   0 59 25.4 -72 10 11 SNR   2.10  1.70 U                                             in N66
BIS732                                   0 59 25.5 -71 26 50   A   1.57  1.57 I   8.52       BGB+18                        
B-OB16                                   0 59 26.0 -72 04 48  AN   4.00  2.00 U                                             in DEMS103
BS91                                     0 59 26.0 -72 08 23  NA   1.40  1.00 U                                             inc SGK1,in NGC346
HW38,RZ113                               0 59 26.4 -73 49 01   C   0.80  0.80 U   8.80       GGK10                         
BIS611                                   0 59 28.2 -72 39 03   A   1.57  1.57 I   8.72       BGB+18                        
HW39                                     0 59 30.6 -71 40 04   C   0.75  0.75 U   8.20       GGK10                         
SSN16,HGH1,SGK3                          0 59 30.8 -72 09 10  NC   0.20  0.20 U   7.18       SSN+07                         inc PMS
BIS523                                   0 59 31.1 -73 05 36   A   1.72  1.72 I   8.73       BGB+18                        
BS94                                     0 59 33.4 -72 50 15   A   2.20  2.20 U                                            
DEMS103                                  0 59 34.0 -72 08 50  NA  14.0  11.0  U                                            
BMS403                                   0 59 34.0 -72 10 38   A   0.83  0.83 N   8.36       BGB+18                        
BMS208                                   0 59 34.9 -72 47 51   A   0.80  0.80 N   8.33       BGB+18                         in H-A46
DEMS105,BUS947                           0 59 37.0 -71 44 18  NA   2.80  2.80 E   8.52       BGB+18                        
BIS502                                   0 59 37.9 -73 14 46   A   1.57  1.57 I   8.36       BGB+18                        
B-OB14                                   0 59 38.0 -72 44 50   A   7.00  7.00 U   6.9        CVH+06                        
BS93                                     0 59 38.3 -71 44 16   C   0.40  0.35 U                                             mT,in DEMS105
BUS945                                   0 59 38.3 -71 49 54   A   3.36  3.36 I   8.33       BGB+18                        
BIS618                                   0 59 38.8 -72 35 57   A   3.36  3.36 I   8.08       BGB+18                        
H-A46                                    0 59 39.0 -72 46 38   A   4.40  1.70 R   7.3        CVH+06                         inc BMS208,in B-OB14
BUS963                                   0 59 39.5 -71 52 16   A   1.31  1.31 N   8.61       BGB+18                         in DEMS104
B97,RZ114w                               0 59 39.9 -71 44 38  NC   0.60  0.60 U                                             mT,in DEMS105
BUS979                                   0 59 40.7 -71 39 54   A   3.36  3.36 I   8.62       BGB+18                        
BIS548                                   0 59 40.9 -72 56 15   A   2.02  2.02 I   9.25       BGB+18                        
DEMS104                                  0 59 41.0 -71 52 50  NA  17.0   8.00 R                                             inc BUS963
BIS471                                   0 59 41.1 -73 24 19   A   2.03  2.03 I   8.54       BGB+18                        
BIS401                                   0 59 41.5 -73 48 31   A   1.97  1.97 I   8.67       BGB+18                        
BS273,RZ114e                             0 59 43.0 -71 44 36  NC   0.35  0.35 U   8.77       RZ05                           mT,in DEMS105
BIS550                                   0 59 46.5 -72 57 53   A   1.78  1.78 I   8.90       BGB+18                        
SBica 41                                 0 59 47.3 -71 41 21  AN   0.80  0.80 U                                            
IC1611,K40,L61,ESO29SC27,SOGLE118,       0 59 47.7 -72 20 02   C   1.50  1.50 E   8.17       GGK10,CVH+06,PU99              RZ115,BMS335
BIS636                                   0 59 50.3 -72 23 04   A   3.36  3.36 N   8.01       BGB+18                         inc H86-186,IC1612,BMS326
BIS570                                   0 59 50.4 -72 52 56   A   1.57  1.57 I   8.66       BGB+18                        
BIS493                                   0 59 51.0 -73 17 33   A   1.67  1.67 I   8.55       BGB+18                        
BIS637                                   0 59 51.1 -72 32 18   A   1.57  1.57 I   8.88       BGB+18                        
BS95                                     0 59 51.4 -72 43 01   A   1.40  1.20 U   7.2        CVH+06                         in B-OB14
BS96                                     0 59 54.0 -72 08 18  NA   3.50  1.30 U                                             in H-A47
BUS711                                   0 59 54.2 -73 41 46   A   1.18  1.18 I   8.69       BGB+18                        
H86-186,SOGLE119                         0 59 55.6 -72 22 19   C   0.60  0.60 U   8.15       GGK10,CVH+06                   mP,att DEMS114
BUS955                                   0 59 56.4 -71 54 25   A   1.18  1.18 I   8.41       BGB+18                        
BUS1084                                  0 59 58.2 -70 46 42   A   1.18  1.18 I   8.96       BGB+18                        
BS97                                     0 59 59.4 -73 53 52  CA   1.20  0.85 U   8.60       GGK10                         
IC1612,K41,L62,ESO29SC28,SOGLE120,       1 00 02.1 -72 22 05   C   1.20  0.80 E   7.90 -0.1  GGK10,CVH+06,PU99       PPV17  RZ116,BMS331 mP,att DEMS114
BIS619                                   1 00 03.0 -72 35 58   A   1.93  1.93 I   8.52       BGB+18                        
H-A47                                    1 00 04.0 -72 08 33  AN   4.50  3.50 U                                             in DEMS103
BMS326                                   1 00 05.7 -72 23 51   A   0.82  0.82 N   8.53       BGB+18                         in  BIS636
RZ117                                    1 00 07.5 -71 52 34   C   0.50  0.50 U   8.02       RZ05                          
DEMS107,MA1188                           1 00 08.0 -71 48 04  NA   1.20  1.20 U                                             in BS98
BMS384                                   1 00 09.3 -72 13 59   A   0.79  0.79 I   8.06       BGB+18                        
BMS281                                   1 00 10.7 -72 33 34   A   0.79  0.79 I   7.92       BGB+18                        
BIS514                                   1 00 11.1 -73 11 39   A   1.75  1.75 I   9.29       BGB+18                        
H86-188,SOGLE121,RZ118,BMS295            1 00 12.6 -72 27 42   C   1.30  0.70 E   7.97 -0.1  CVH+06,PU99,MPS14       PPV17  in DEMS114
BIS684                                   1 00 13.0 -72 12 21   A   2.34  2.34 I   7.89       BGB+18                        
BUS1021                                  1 00 15.8 -71 29 44   A   1.18  1.18 I   6.65       BGB+18                        
BS99                                     1 00 16.0 -72 07 46  NA   0.95  0.80 U                                             in H-A47
BS98                                     1 00 16.0 -71 47 24  AN   2.80  1.90 U                                            
BUS672                                   1 00 16.4 -73 50 48   A   1.18  1.18 I   8.33       BGB+18                        
BIS422                                   1 00 16.9 -73 39 32   A   3.36  3.36 I   9.45       BGB+18                        
B98sw                                    1 00 21.0 -73 52 51  CA   0.70  0.70 U                                             mP
BMS420                                   1 00 21.3 -72 05 29   A   2.49  2.49 N   7.81       BGB+18                         inc B100
BUS990                                   1 00 21.9 -71 45 06   A   1.57  1.57 I   8.41       BGB+18                        
BS100                                    1 00 23.0 -72 11 58  NA   3.30  2.80 U   6.6        CVH+06                         in DEMS103
SNR J0100.3-7134                         1 00 23.0 -71 33 29 SNR   4.00  3.00 U                                             in DEMS108
BIS452                                   1 00 23.1 -73 29 31   A   3.36  3.36 I   8.48       BGB+18                        
B100                                     1 00 23.9 -72 05 21   C   0.65  0.65 R   8.10       GGK10                          in BMS420
BIS576                                   1 00 25.2 -72 53 30   A   1.57  1.57 I   8.10       BGB+18                        
HW40,RZ119                               1 00 25.7 -71 17 39   C   0.90  0.90 U   9.56 -0.78 PGC+14,DKB+14           PGC+15
BUS1011                                  1 00 27.6 -71 34 41   A   1.65  1.65 N   8.37       BGB+18                        
BMS415                                   1 00 28.1 -72 07 46   A   1.12  1.12 I   8.92       BGB+18                        
B99,SOGLE122,RZ121                       1 00 28.3 -73 05 10   C   0.75  0.75 U   8.23 -0.84 CVH+06,PU99,MPS14       PGC+15
B98ne,RZ120                              1 00 28.8 -73 52 37   C   0.55  0.45 U   9.20       RZ05                           mP
BUS968                                   1 00 29.2 -71 51 08   A   1.18  1.18 I   8.87       BGB+18                        
H86-189,SOGLE123,RZ124                   1 00 32.7 -72 14 21   C   0.40  0.40 U   8.8        CVH+06                         mP
H86-190,SOGLE230,RZ122                   1 00 33.3 -72 15 29   C   0.40  0.40 U   7.50 -0.48 CVH+06,PU99,MPS14       PPV17  mP
HW41n                                    1 00 33.6 -71 27 13   C   0.70  0.50 U                                             mP
K42,L63,SOGLE124,RZ123                   1 00 34.0 -72 21 56   C   0.85  0.85 U   7.70 -0.1  GGK10,CVH+06,PU99       PPV17  att DEMS114
BUS1058                                  1 00 34.1 -71 08 22   A   1.57  1.57 I   7.87       BGB+18                        
BIS561                                   1 00 34.2 -72 48 16   A   3.36  3.36 I   6.99       BGB+18                        
HW41s,RZ125                              1 00 35.2 -71 27 36   C   0.80  0.50 U                                             mP
BMS321                                   1 00 37.4 -72 24 29   A   2.35  2.35 I   9.04       BGB+18                        
BMS400                                   1 00 37.6 -72 11 47   A   2.93  2.93 I   7.18       BGB+18                        
BS101                                    1 00 38.2 -71 56 26  NA   1.85  1.00 U                                             in DEMS104
BIS577                                   1 00 39.6 -72 38 01   A   2.45  2.45 I   7.93       BGB+18                        
BMS373                                   1 00 41.8 -72 12 56   A   1.62  1.62 I   6.70       BGB+18                        
BIS505                                   1 00 42.8 -73 15 13   A   2.73  2.73 I   8.25       BGB+18                        
B101,BUS1017                             1 00 44.8 -71 31 26   A   1.30  1.30 E   7.53       BGB+18                         in DEMS108
BUS631                                   1 00 45.3 -74 08 17   A   1.18  1.18 I   8.74       BGB+18                        
OGLS 276                                 1 00 46.5 -70 47 13   C   1.35  1.35 U                                            
BMS317                                   1 00 46.8 -72 20 51   A   3.36  3.36 I   7.47       BGB+18                        
BMS419                                   1 00 47.0 -72 04 47   A   1.71  1.71 I   8.09       BGB+18                        
SOGLE125                                 1 00 47.0 -72 55 41  CA   0.80  0.70 U   8.15       GGK10,CVH+06                  
BIS644                                   1 00 47.5 -72 30 27   A   1.84  1.84 N   8.80       BGB+18                        
BIS731                                   1 00 47.9 -71 35 47   A   1.62  1.62 N   7.90       BGB+18                         inc B102
BUS1010                                  1 00 48.1 -71 34 41   A   1.18  1.18 N   7.90       BGB+18                        
B102                                     1 00 48.7 -71 35 15   C   0.50  0.40 R                                             in BIS731,in DEMS108
K43,L64,RZ126,BMS85                      1 00 49.4 -73 20 52   C   1.20  1.20 E   8.15 -0.1  GGK10,MPS14             PPV17 
DEMS114                                  1 00 50.0 -72 30 11  NA  20.0  18.0  R   6.7        CVH+06                         inc BIS644
BUS1003                                  1 00 50.4 -71 41 28   A   1.18  1.18 I   8.55       BGB+18                        
BUS974                                   1 00 51.5 -71 46 15   A   2.16  2.16 I   8.46       BGB+18                        
BIS511                                   1 00 52.2 -73 12 37   A   1.89  1.89 I   8.88       BGB+18                        
DEMS108,B-OB17                           1 00 53.0 -71 31 25  NA   8.40  5.60 U                                            
B-OB18                                   1 00 55.0 -72 29 44  AN   5.00  3.00 U   6.8        CVH+06                         in DEMS114
BIS482                                   1 00 55.1 -73 25 25   A   2.20  2.20 I   8.31       BGB+18                        
BUS1053                                  1 00 55.4 -71 10 23   A   1.80  1.80 I   8.79       BGB+18                        
BUS1006                                  1 00 56.1 -71 36 20  AN   2.02  2.02 N   7.96       BGB+18                         inc BIS726
B103,RZ127                               1 00 57.0 -73 09 13   C   0.90  0.65 U   8.43 -0.01 GGK10,MPS14             PPV17 
BIS679                                   1 00 57.2 -72 18 22   A   1.57  1.57 I   8.15       BGB+18                        
BUS691                                   1 00 57.4 -73 44 56   A   1.74  1.74 I   8.13       BGB+18                        
BIS535                                   1 00 57.6 -73 06 13   A   1.68  1.68 I   9.42       BGB+18                        
SMC-N71,L61-372,DEMS109,MA1234           1 00 58.0 -71 35 27  NC   0.60  0.45 U   8.40       GGK10                         
H86-191,SOGLE231                         1 00 58.2 -72 32 23   C   0.80  0.80 U   8.30       GGK10,CVH+06                   mP,in? DEMS114
BMS54                                    1 00 58.3 -73 26 53   A   1.22  1.22 I   8.26       BGB+18                        
BUS712                                   1 00 58.7 -73 36 42   A   2.17  2.17 I   8.62       BGB+18                        
L65,H86-192,SOGLE126,RZ128,BMS214        1 01 00.7 -72 45 00   C   1.10  1.10 E   8.07       GGK10,CVH+06,PU99             
BIS669                                   1 01 00.9 -72 16 29   A   2.33  2.33 I   8.27       BGB+18                        
BMS385                                   1 01 01.1 -72 13 35   A   0.79  0.79 I   8.07       BGB+18                        
MA1236                                   1 01 01.1 -71 35 44  NC   0.30  0.30 R                                             in BIS726
BIS726                                   1 01 02.9 -71 35 43  NA   1.70  1.50 N   8.33       BGB+18                         in DEM108
BUS953                                   1 01 04.4 -71 48 43   A   2.99  2.99 I   8.04       BGB+18                        
BUS485                                   1 01 05.1 -71 29 31   A   3.36  3.36 N   7.44       BGB+18                         inc L71-376
BIS605                                   1 01 05.4 -72 46 01   A   1.57  1.57 N   8.41       BGB+18                        
BIS551                                   1 01 06.8 -73 02 38   A   2.16  2.16 I   8.78       BGB+18                        
HW42                                     1 01 08.0 -74 04 25  CA   1.00  0.70 U   9.93 -0.88 GGK10,PGC+14            PPV17 
HW43,RZ129                               1 01 08.3 -71 45 15   C   0.80  0.80 U   8.20       GGK10                         
BMS313                                   1 01 09.2 -72 26 00   A   0.79  0.79 I   8.12       BGB+18                        
BUS715                                   1 01 09.7 -73 38 51   A   1.76  1.76 I   8.66       BGB+18                        
L71-376,DEM110,MA1248                    1 01 10.2 -71 28 11  NC   0.35  0.30 R                                             in BUS485,in DEM108
BIS474                                   1 01 10.5 -73 30 27   A   2.08  2.08 I   8.81       BGB+18                        
BIS752                                   1 01 11.4 -71 12 56   A   1.64  1.64 I   8.52       BGB+18                        
SBica 42                                 1 01 11.4 -71 35 43  NC   0.25  0.25 R                                             in BIS726
BMS139                                   1 01 13.6 -73 09 46   A   1.96  1.96 I   8.66       BGB+18                        
BMS455                                   1 01 13.9 -72 04 03   A   0.79  0.79 I   7.66       BGB+18                        
H86-194,SOGLE232                         1 01 14.1 -72 33 02   C   0.85  0.85 U   8.4        CVH+06                         in? DEMS114
BS102                                    1 01 14.8 -73 47 42   C   0.50  0.35 U                                             mP
BIS681                                   1 01 15.5 -72 09 37   A   3.36  3.36 N   7.00       BGB+18                         inc BMS405
BIS608                                   1 01 16.8 -72 37 39   A   3.36  3.36 I   7.63       BGB+18                        
H86-193,SOGLE127                         1 01 17.9 -72 13 42   C   0.55  0.55 U   8.35       GGK10,CVH+06                   in B-OB19
Piatti 2,SMASH 11-2                      1 01 18.2 -73 27 57   C   0.35  0.35 U                                            
BIS491                                   1 01 18.4 -73 22 24   A   1.71  1.71 I   8.68       BGB+18                        
BIS562                                   1 01 18.6 -72 59 38   A   1.59  1.59 I   8.30       BGB+18                        
BMS361                                   1 01 19.0 -72 17 28   A   0.79  0.79 I   8.37       BGB+18                        
BUS568,BMS325                            1 01 19.1 -74 24 39   A   1.18  1.18 I   8.90       BGB+18                        
BS103                                    1 01 21.0 -74 06 20   A   2.00  0.80 U                                            
HW44                                     1 01 22.3 -73 47 14   C   0.75  0.75 U                                             mP
BMS405                                   1 01 22.4 -72 09 21   A   1.37  1.37 N   7.85       BGB+18                         in BIS681
BIS325                                   1 01 23.7 -74 25 32   A   1.57  1.57 I   9.08       BGB+18                        
BIS599                                   1 01 25.8 -72 42 46   A   2.60  2.60 I   7.89       BGB+18                        
DEMS113                                  1 01 28.0 -71 47 47  NA   1.20  1.20 U                                            
B104                                     1 01 29.1 -73 15 55  CC   0.35  0.35 U                                             asterism?
SMC-N72,B106,MA1271/MA1274               1 01 31.9 -71 50 42  NC   0.70  0.70 U   8.40       GGK10                          in DEMS112
DEMS112,BUS959                           1 01 32.8 -71 51 00  NA   1.70  1.70 E   7.50       BGB+18                         inc SMC-72A
RZ130                                    1 01 32.9 -72 12 17   C   0.50  0.50 U   8.17       RZ05                          
DEMS111                                  1 01 34.0 -71 56 45  NA   2.20  1.80 U                                            
B105,SOGLE128,RZ131,BMS315               1 01 37.0 -72 24 25   C   0.75  0.75 E   7.2        CVH+06,PU99                    in? DEMS114
H86-195                                  1 01 39.0 -72 29 03   A   1.40  1.10 U   7.4        CVH+06                         in DEMS114
BIS536                                   1 01 39.4 -73 09 22   A   1.57  1.57 I   9.55       BGB+18                        
BIS581                                   1 01 40.3 -72 52 09   A   2.66  2.66 I   8.67       BGB+18                        
B107                                     1 01 44.2 -71 39 25  CA   0.75  0.65 U                                            
BMS406                                   1 01 44.6 -72 07 35   A   3.33  3.33 I   9.02       BGB+18                        
L66,SOGLE129,RZ132                       1 01 44.6 -72 33 51   C   1.10  1.10 U   7.33       GGK10,CVH+06,PU99              att DEMS114
B-OB20                                   1 01 45.0 -72 56 52   A   4.00  3.00 U   6.8        CVH+06                        
BUS994                                   1 01 46.5 -71 44 58   A   1.18  1.18 I   8.42       BGB+18                        
BUS951                                   1 01 47.7 -71 49 28   A   3.24  3.24 I   7.65       BGB+18                        
BMS98                                    1 01 48.0 -73 19 41   A   0.79  0.79 I   8.44       BGB+18                        
B108,SOGLE130,RZ133                      1 01 51.0 -72 10 55   C   0.80  0.80 U   8.75       GGK10,CVH+06                   in B-OB19
SOGLE259,OGLS 261                        1 01 51.1 -76 06 35   C   0.75  0.75 U                                            
BIS487                                   1 01 52.7 -73 18 02   A   3.36  3.36 I   8.40       BGB+18                        
BMS322                                   1 01 53.3 -72 23 20   A   1.18  1.18 I   7.86       BGB+18                        
B109                                     1 01 53.8 -73 36 40   C   0.70  0.70 U   9.40       GGK10                         
BMS203                                   1 01 54.8 -72 49 18   A   0.79  0.79 I   8.72       BGB+18                        
BMS440                                   1 01 56.1 -72 03 35   A   0.79  0.79 I   8.05       BGB+18                        
BIS569                                   1 01 57.6 -72 56 45   A   3.36  3.36 I   8.36       BGB+18                        
BIS516                                   1 01 59.4 -73 12 56   A   2.56  2.56 I   8.60       BGB+18                        
BMS148                                   1 01 59.8 -73 08 42   A   0.79  0.79 I   8.47       BGB+18                        
BMS395                                   1 02 00.6 -72 12 40   A   0.79  0.79 N   7.19       BGB+18                        
BIS657                                   1 02 00.7 -72 28 57   A   2.27  2.27 I   8.08       BGB+18                        
BMS380                                   1 02 02.1 -72 14 01   A   0.79  0.79 I   7.64       BGB+18                        
B111,RZ134,OGLS 334                      1 02 02.2 -71 01 14   C   0.50  0.45 U   9.15 -0.28 MPS14                   PPV17 
B-OB19                                   1 02 03.0 -72 12 38   A  13.0  13.0  U   6.7        CVH+06                        
B-OB21                                   1 02 03.0 -72 40 26   A   4.00  2.70 U   7.0        CVH+06                        
BIS676                                   1 02 03.3 -72 22 00   A   2.17  2.17 I   9.48       BGB+18                        
SOGLE131                                 1 02 03.8 -72 31 16  CA   0.70  0.70 U   8.2        CVH+06                        
K44,L68,RZ135,BIS389                     1 02 04.0 -73 55 33   C   2.90  2.90 E   9.48 -0.81 PGC+14                  PGC+15
BIS484                                   1 02 04.9 -73 20 59   A   2.86  2.86 I   8.04       BGB+18                        
H-A48,BIS615                             1 02 05.0 -72 35 57   A   2.80  1.50 E   6.7        CVH+06                        
BIS680                                   1 02 05.8 -72 19 14   A   2.81  2.81 I   8.03       BGB+18                        
BMS408                                   1 02 07.4 -72 09 20   A   1.92  1.92 I   8.99       BGB+18                        
BMS404                                   1 02 08.2 -72 10 41   A   1.37  1.37 I   7.60       BGB+18                        
B110                                     1 02 09.8 -72 00 20   C   0.55  0.45 U   8.00       GGK10                          superimposed on BMS442,br*in,in H-A49
NGC361,K46,L67,ESO51SC12,RZ136,BIS727    1 02 11.0 -71 36 21   C   2.60  2.60 E   9.91 -1.45 RGB+07                  MSF98 
BUS1059                                  1 02 12.0 -71 06 04   A   1.50  1.50 I   9.58       BGB+18                        
SOGLE132,RZ137                           1 02 13.3 -72 57 59   C   0.65  0.65 U   8.65       GGK10,CVH+06                  
BIS748                                   1 02 13.6 -71 20 39   A   1.57  1.57 I   8.52       BGB+18                        
SMC-N74,DEMS115                          1 02 15.9 -71 51 26  NA   1.20  0.70 U                                             in BS104
BMS442                                   1 02 17.2 -72 00 52   A   1.17  1.17 N   8.09       BGB+18                         in H-A49
BIS722                                   1 02 20.3 -71 44 06   A   1.58  1.58 I   8.56       BGB+18                        
OGLS 277                                 1 02 20.8 -70 29 08   C   1.25  1.25 U                                            
B112ne                                   1 02 21.6 -72 00 16   C   0.35  0.30 R                                             in BMS442,ast?,mP,br*in,in H-A49
BMS110                                   1 02 21.8 -73 16 44   A   0.89  0.89 I   8.40       BGB+18                        
BIS575                                   1 02 22.0 -72 58 25   A   1.91  1.91 I   8.28       BGB+18                        
BIS598                                   1 02 23.9 -72 52 01   A   1.60  1.60 I   8.29       BGB+18                        
H-A49,B-OB22w                            1 02 24.0 -72 00 56  AN   5.50  4.00 R                                             inc BMS442,in DEMS124
B112sw                                   1 02 24.1 -72 00 04   C   0.35  0.30 R                                             in BMS442,mP,br*in,in H-A49
BUS704                                   1 02 24.2 -73 42 18   A   1.35  1.35 I   8.30       BGB+18                        
BIS541                                   1 02 25.2 -73 02 48   A   3.34  3.34 I   9.65       BGB+18                        
BMS241                                   1 02 26.5 -72 37 37   A   2.81  2.81 N   7.79       BGB+18                         inc BS105
BUS723                                   1 02 27.5 -73 38 46   A   2.87  2.87 I   8.32       BGB+18                        
BS104                                    1 02 28.0 -71 51 29  AN   2.90  1.40 U                                            
SMC-N75,DEMS116,MA1323                   1 02 28.0 -71 56 39  NA   0.85  0.65 U                                            
BMS363                                   1 02 28.3 -72 15 42   A   1.11  1.11 I   7.69       BGB+18                        
BS105                                    1 02 28.4 -72 37 48  CA   1.10  1.10 R   7.3        CVH+06                         in BMS241
BIS659                                   1 02 29.6 -72 27 03   A   2.30  2.30 I   9.84       BGB+18                        
BIS485                                   1 02 29.8 -73 23 21   A   2.68  2.68 I   8.05       BGB+18                        
SOGLE133,RZ138                           1 02 31.3 -72 19 06   C   0.80  0.80 U   8.80 -0.8  GGK10,CVH+06            PGC+15 mP
BMS426                                   1 02 34.8 -71 49 39   A   1.42  1.42 N   8.27       BGB+18                         in BUS961
BIS632                                   1 02 35.8 -72 39 53   A   1.74  1.74 N   6.70       BGB+18                        
OGLS 260                                 1 02 36.0 -75 49 28   C   1.15  1.15 U                                            
BS274                                    1 02 36.7 -72 41 34   A   1.90  1.60 U   7.0        CVH+06                        
RZ139                                    1 02 38.1 -73 22 54   C   0.40  0.40 U   6.70       RZ05                          
BIS665                                   1 02 39.1 -72 24 35   A   3.32  3.32 N   7.69       BGB+18                         inc BS106
BS106,SOGLE233                           1 02 39.5 -72 23 50  CN   0.55  0.55 R                                             mP,in BIS665,in DEMS118
BIS489                                   1 02 40.7 -73 27 26   A   3.36  3.36 I   8.92       BGB+18                        
BS107,BUS1015                            1 02 42.7 -71 28 47   A   2.20  1.60 E   8.68       BGB+18                         inc RZ140
RZ140                                    1 02 42.7 -71 28 53   C   0.60  0.60 U   9.37       RZ05                           in BS107
BIS603                                   1 02 43.4 -72 47 24   A   3.36  3.36 I   8.66       BGB+18                        
SMC-N77B,L61-395,DEMS117a,MA1330         1 02 43.9 -71 53 29  NC   0.30  0.20 U                                             mT,in B-OB24
BIS664                                   1 02 44.1 -72 29 57   A   1.57  1.57 I   8.86       BGB+18                        
BS108                                    1 02 45.5 -74 33 29  CA   1.10  0.90 U   9.00       GGK10                         
K45w,L69w,RZ141w                         1 02 46.0 -73 44 16   C   0.55  0.45 U   8.40       GGK10                          mP
BUS961                                   1 02 46.9 -71 49 49   A   3.36  3.36 N   7.83       BGB+18                         inc BMS426
K45e,L69e,RZ141e                         1 02 49.0 -73 44 17   C   0.55  0.45 U   8.40       GGK10                          mP
SMC-N77A,L61-400,DEMS117b,MA1334         1 02 49.9 -71 53 18  NC   0.55  0.55 U                                             mT,in B-OB24
BIS552,BUS819                            1 02 50.8 -73 05 57   A   1.94  1.94 I   8.49       BGB+18                        
DEMS118,H-A50                            1 02 51.0 -72 24 47  NA   3.00  2.00 U   6.9        CVH+06                         in B-OB23
BMS194                                   1 02 52.2 -72 51 28   A   0.89  0.89 I   8.43       BGB+18                        
B114,SOGLE234                            1 02 53.2 -72 24 53  CN   0.85  0.85 U   7.40       GGK10,CVH+06                   mP,in DEMS118
SBica 43                                 1 02 53.2 -71 53 39  NC   0.30  0.30 U                                             mT,in B-OB24
BIS704                                   1 02 53.5 -72 04 27   A   1.82  1.82 N   7.54       BGB+18                         inc BMS424
B113,RZ142                               1 02 54.6 -73 20 16   C   0.60  0.60 U   8.75 -1.01 GGK10                   P+16b 
BMS268                                   1 02 55.1 -72 34 27   A   1.54  1.54 I   8.17       BGB+18                        
BMS432                                   1 02 55.6 -72 02 31   A   0.81  0.81 I   8.15       BGB+18                        
BUS1040                                  1 02 56.7 -71 17 41   A   1.59  1.59 I   8.78       BGB+18                        
BMS411                                   1 02 57.9 -72 09 44   A   0.79  0.79 I   8.30       BGB+18                        
BMS424                                   1 02 59.8 -72 04 07   A   0.79  0.79 N   8.63       BGB+18                         in BIS704
BUS983                                   1 03 00.6 -71 44 17   A   2.61  2.61 I   8.00       BGB+18                        
BMS199                                   1 03 01.7 -72 50 06   A   0.79  0.79 I   8.32       BGB+18                        
BIS747,BUS1026                           1 03 01.9 -71 26 40   A   1.57  1.57 I   8.53       BGB+18                        
DEMS121                                  1 03 03.0 -71 53 45  NA   1.20  0.90 U                                             in B-OB24
B116                                     1 03 03.5 -71 53 38  NA   0.60  0.45 U                                             in DEMS121
H-A51                                    1 03 05.0 -72 42 03   A   2.00  1.50 U   7.3        CVH+06                        
B-OB23                                   1 03 06.0 -72 25 54  AN   5.00  2.50 U   6.9        CVH+06                         att DEMS114
BIS595                                   1 03 06.2 -72 55 17   A   1.57  1.57 I   8.85       BGB+18                        
SMC-N76B,DEMS120,MA1361                  1 03 07.3 -72 06 26  NC   0.65  0.65 U   7.40       GGK10,CVH+06                   in H-A53
BMS376                                   1 03 08.9 -72 14 08   A   1.32  1.32 I   6.40       BGB+18                        
BUS937                                   1 03 10.4 -71 56 10   A   3.21  3.21 I   7.12       BGB+18                        
BUS962                                   1 03 11.2 -71 52 27   A   1.18  1.18 I   8.50       BGB+18                        
K47,L70,SOGLE134,RZ143                   1 03 11.4 -72 16 20   C   0.75  0.75 U   7.65 -0.1  GGK10,CVH+06,PU99,MPS14 PPV17 
BMS423                                   1 03 11.6 -72 05 52   A   0.79  0.79 N   8.02       BGB+18                        
BUS595                                   1 03 12.4 -74 19 08   A   1.18  1.18 I   9.99       BGB+18                        
IKT21,SNR J0103.2-7209                   1 03 13.0 -72 08 59 SNR   1.30  1.30 U                                             in H-A53
BMS298                                   1 03 14.0 -72 27 28   A   1.45  1.45 I   8.10       BGB+18                        
BIS503                                   1 03 14.4 -73 25 53   A   2.14  2.14 I   8.83       BGB+18                        
BIS631                                   1 03 14.7 -72 41 51   A   2.29  2.29 N   7.74       BGB+18                         inc BMS226
BUS702                                   1 03 15.6 -73 40 09   A   2.19  2.19 I   9.01       BGB+18                        
BUS973                                   1 03 16.0 -71 47 52   A   1.63  1.63 I   8.65       BGB+18                        
BIS533                                   1 03 16.5 -73 14 46   A   2.93  2.93 I   8.35       BGB+18                        
H-A52,BIS638                             1 03 17.0 -72 36 57   A   5.70  5.00 R   7.1        CVH+06                         inc BMS266,B115
BMS383                                   1 03 17.3 -72 12 18   A   1.40  1.40 I   7.50       BGB+18                        
BMS266                                   1 03 17.4 -72 35 30   A   0.79  0.79 N   8.36       BGB+18                         in H-A52
SOGLE135                                 1 03 17.6 -72 44 27  AC   1.45  1.45 U   8.63       GGK10,CVH+06                  
BMS316                                   1 03 18.2 -72 24 49   A   0.79  0.79 I   8.08       BGB+18                        
BMS226                                   1 03 18.3 -72 42 17   A   1.17  1.17 N   8.30       BGB+18                         in BIS631
BMS452                                   1 03 20.1 -72 04 39   A   0.79  0.79 N   7.39       BGB+18                         in H-A53
BIS667                                   1 03 20.2 -72 31 16   A   1.57  1.57 I   8.40       BGB+18                        
SOGLE136                                 1 03 22.1 -72 27 57  CA   0.80  0.50 U   8.05       GGK10,CVH+06                  
B115,SOGLE137,RZ144,BMS252               1 03 23.2 -72 39 03   C   0.90  0.80 E   7.43       GGK10,CVH+06,PU99              in H-A52
BS109                                    1 03 24.0 -73 27 07   A   5.00  2.50 U                                            
BMS336                                   1 03 25.3 -72 20 20   A   2.42  2.42 I   8.00       BGB+18                        
BMS437                                   1 03 25.8 -71 54 25   A   1.29  1.29 N   8.67       BGB+18                         in B-OB24
BUS815                                   1 03 26.3 -73 07 05   A   1.18  1.18 I   8.45       BGB+18                        
H-A53                                    1 03 27.0 -72 04 54  AN   9.00  7.00 R   6.7        CVH+06                         inc BMS452,in DEMS124
BMS407                                   1 03 27.1 -72 09 43   A   0.96  0.96 I   8.15       BGB+18                        
BS110                                    1 03 27.8 -73 03 06  CA   0.80  0.60 U   8.80       GGK10                         
HFPK334,SNR J0103.4-7247                 1 03 28.9 -72 47 29 SNR   1.00  1.00 U                                            
NGC371,SMC-N76,DEMS123,K48,L71,B-OB22e,  1 03 29.0 -72 03 24  AN   4.20  3.80 E   6.7        CVH+06                         ESO51SC14,BMS445 in H-A53
B-OB24                                   1 03 29.0 -71 56 00  AN   8.50  6.00 R   7.0        CVH+06                         in DEMS124,inc BMS437
BS111                                    1 03 29.1 -71 46 29  CA   0.90  0.65 U   8.35       GGK10                         
BMS293                                   1 03 32.7 -72 29 58   A   0.79  0.79 I   7.85       BGB+18                        
BIS500                                   1 03 34.3 -73 28 25   A   1.61  1.61 I   9.06       BGB+18                        
BS112                                    1 03 34.6 -73 41 41   A   0.80  0.55 U                                            
BMS213                                   1 03 35.8 -72 46 40   A   0.79  0.79 I   8.29       BGB+18                        
HW45,BIS730                              1 03 39.3 -71 46 38  AC   1.20  0.80 E   8.50       GGK10                          mP
BUS707                                   1 03 42.8 -73 40 23   A   2.13  2.13 N   9.01       BGB+18                        
BMS447                                   1 03 43.0 -72 00 12   A   0.82  0.82 I   7.16       BGB+18                        
BUS551                                   1 03 43.2 -74 29 05   A   1.18  1.18 I   8.89       BGB+18                        
BMS284                                   1 03 44.5 -72 32 23   A   0.79  0.79 N   8.59       BGB+18                         in BIS663
BMS358                                   1 03 46.4 -72 16 37   A   2.65  2.65 I   8.12       BGB+18                        
BS113                                    1 03 46.9 -73 41 38  CA   0.75  0.55 U   8.40       GGK10                         
BIS660                                   1 03 47.3 -72 28 45   A   3.36  3.36 N   8.02       BGB+18                         inc BMS301
SMC-N76A,L61-420,MA1411                  1 03 48.7 -72 03 52  NC   0.35  0.35 U   8.8        CVH+06                         in NGC371
BMS309                                   1 03 49.1 -72 26 35   A   1.16  1.16 I   8.78       BGB+18                        
BMS257                                   1 03 49.5 -72 37 12   A   0.81  0.81 I   8.35       BGB+18                        
BIS663                                   1 03 51.0 -72 32 54   A   1.85  1.85 N   8.78       BGB+18                         inc BMS284
BMS274                                   1 03 51.2 -72 33 57   A   0.79  0.79 I   8.00       BGB+18                        
BUS941                                   1 03 52.0 -71 57 43   A   1.52  1.52 I   8.36       BGB+18                        
SOGLE138                                 1 03 53.0 -72 06 11  CA   0.60  0.60 R   7.3        CVH+06,PU99                    mP,in BMS417,in H-A53
BMS157                                   1 03 53.4 -73 05 28   A   1.46  1.46 I   8.98       BGB+18                        
SMC-N76C,L61-422,MA1423                  1 03 53.6 -72 08 25  NC   0.40  0.40 U   8.3        CVH+06                         in H-A53
NGC376,K49,L72,ESO29SC29,SOGLE139,RZ145  1 03 53.7 -72 49 32   C   1.80  1.80 E   7.40 -0.4  GGK10,CVH+06,PU99       PPV17  RZ145,BMS191,BUS481 mP
Piatti 3,SMASH 11-1                      1 03 55.8 -72 56 00   C   0.40  0.40 U                                            
BMS417                                   1 03 56.0 -72 05 50   A   1.26  1.26 N   7.68       BGB+18                         in BIS705
DEMS122                                  1 03 56.0 -72 41 09  NA   1.40  0.70 U   7.4        CVH+06                         in H-A55
BMS301                                   1 03 56.6 -72 28 33   A   0.79  0.79 N   7.85       BGB+18                         in BIS660
BMS449                                   1 03 56.7 -72 00 42   A   0.79  0.79 I   8.49       BGB+18                        
BIS705                                   1 03 57.4 -72 06 11   A   2.43  2.43 N   6.69       BGB+18                         in H-A53
BUS964                                   1 03 58.7 -71 44 55   A   3.36  3.36 I   8.52       BGB+18                        
BS114,SOGLE235,BIS626                    1 03 58.8 -72 48 18  AC   0.65  0.50 E   7.1        CVH+06                         mP
HW46                                     1 03 59.6 -73 41 57   C   0.50  0.45 U                                            
BS119,BMS261                             1 04 01.1 -72 35 29   A   1.20  0.80 E   9.54       BGB+18                        
IKT22,SNR J0104.0-7202                   1 04 02.0 -72 01 53 SNR   0.72  0.75 U                                             in DEMS131,att DEMS124
BS115                                    1 04 03.0 -71 54 12  NA   1.20  1.10 U                                             in B-OB24
BIS438                                   1 04 03.1 -73 50 38   A   2.40  2.40 I   8.40       BGB+18                        
BIS496                                   1 04 03.3 -73 31 43   A   1.57  1.57 I   8.85       BGB+18                        
BIS579                                   1 04 03.4 -72 59 21   A   3.03  3.03 I   8.54       BGB+18                        
DEMS131                                  1 04 04.0 -72 01 48  NA   1.70  1.50 U                                             inc IKT22,att DEMS124
HW47,RZ146                               1 04 04.9 -74 37 04   C   1.60  1.60 U   9.52 -0.92 PGC+14                  PGG+09
H-A55                                    1 04 05.0 -72 43 05   A   5.20  4.50 U   6.8        CVH+06                        
SOGLE144,SOGLE236                        1 04 05.2 -72 07 14  CA   0.60  0.60 U   7.67       GGK10,CVH+06,PU99              mP
BIS700                                   1 04 05.8 -72 16 24   A   2.20  2.20 I   9.32       BGB+18                        
BMS253                                   1 04 06.1 -72 38 24   A   1.37  1.37 N   8.22       BGB+18                        
BS116                                    1 04 07.0 -71 19 33   C   1.20  1.20 U                                            
BMS399                                   1 04 08.3 -72 11 40   A   0.79  0.79 I   6.95       BGB+18                        
BS117                                    1 04 09.0 -72 01 18  NA   1.70  1.70 U   7.3        CVH+06                         in DEMS124
BIS677                                   1 04 10.6 -72 28 22   A   1.71  1.71 I   7.92       BGB+18                        
Piatti 4,SMASH 11-3                      1 04 11.1 -74 17 53   C   0.35  0.35 U                                            
B118                                     1 04 12.0 -73 02 07   C   0.45  0.45 U                                            
BS120                                    1 04 12.1 -73 42 58  CA   1.00  0.90 U   8.20       GGK10                         
B117,RZ147                               1 04 12.6 -73 15 38   C   0.65  0.65 U   8.30       GGK10                         
BS118,SOGLE140                           1 04 13.7 -72 38 46  CA   1.30  0.90 U   7.23       GGK10,CVH+06,PU99             
BIS534                                   1 04 16.8 -73 07 19   A   3.36  3.36 I   8.30       BGB+18                        
DEMS125                                  1 04 17.0 -72 23 45  NA  11.0   8.00 U   6.8        CVH+06                        
SBica 44                                 1 04 18.1 -71 42 55  CC   0.25  0.20 U                                             mP,not B122
BMS256                                   1 04 18.8 -72 36 24   A   1.32  1.32 I   8.35       BGB+18                        
BUS1035                                  1 04 18.8 -71 21 24   A   1.20  1.20 I   8.55       BGB+18                        
BS122                                    1 04 19.0 -73 10 31   C   0.35  0.35 U                                             mP
B119                                     1 04 19.4 -73 10 01   C   0.60  0.60 U   8.90       GGK10                          asterism?,mP
DEMS124                                  1 04 20.0 -72 02 56  NA  19.0  19.0  U   6.6        CVH+06                        
BUS790                                   1 04 20.4 -73 14 19   A   2.81  2.81 I   8.27       BGB+18                        
BMS195                                   1 04 21.0 -72 48 21   A   2.19  2.19 I   7.76       BGB+18                        
BS121,SOGLE237                           1 04 23.8 -72 50 48   C   1.60  1.30 U   9.45 -0.66 PGC+14                  PGC+14
B122,BS275,RZ148                         1 04 24.7 -71 42 38  CA   1.20  1.20 R   8.60       RZ05                           mP,in BUS985
L73,OGLS 337                             1 04 25.3 -70 20 48   C   0.95  0.95 U                                            
BIS606                                   1 04 26.0 -72 43 11   A   3.36  3.36 I   8.30       BGB+18                        
BUS680                                   1 04 26.8 -73 41 43   A   3.36  3.36 I   8.14       BGB+18                        
BUS985                                   1 04 27.2 -71 40 48   A   3.36  3.36 N   8.20       BGB+18                         inc B122
B123                                     1 04 27.3 -71 23 59  CA   0.45  0.35 U                                            
BS123,BMS393                             1 04 27.6 -72 10 55  CA   1.10  0.85 E   7.55       GGK10,CVH+06                   in H-A54
BUS975                                   1 04 29.1 -71 48 00   A   1.32  1.32 I   8.40       BGB+18                        
B121,SOGLE141,RZ149                      1 04 29.9 -72 37 09   C   0.65  0.65 U   8.07       GGK10,CVH+06,PU99             
BIS628                                   1 04 30.6 -72 46 52   A   2.31  2.31 I   8.68       BGB+18                        
BS124,BMS263                             1 04 30.9 -72 34 44   A   1.60  1.20 E   7.3        CVH+06                        
B120                                     1 04 31.4 -73 02 22   C   0.45  0.35 U                                            
BIS607                                   1 04 33.5 -72 57 16   A   1.57  1.57 I   8.26       BGB+18                        
BIS706                                   1 04 34.3 -72 09 17   A   1.60  1.60 N   6.86       BGB+18                         inc K50,in HA-54
K50,L74,ESO51SC15,SOGLE142,RZ150,BMS402  1 04 36.1 -72 09 39   C   1.00  1.00 E   7.07       GGK10,CVH+06,PU99              in BIS706,H-A54
B-OB25                                   1 04 38.0 -72 40 36   A   4.00  2.00 U   7.0        CVH+06                        
H-A56,B-OB27                             1 04 39.0 -72 48 58   A   7.00  4.50 U   6.7        CVH+06                        
BS125,SOGLE143,BMS272                    1 04 40.6 -72 33 03   A   1.60  0.85 E   7.85       CVH+06,PU99                   
H-A54                                    1 04 45.0 -72 07 58   A   6.00  3.00 U   6.9        CVH+06                         in DEMS124
BUS784                                   1 04 45.8 -73 19 48   A   1.24  1.24 I   8.48       BGB+18                        
BUS791                                   1 04 46.3 -73 13 37   A   3.12  3.12 I   8.54       BGB+18                        
Piatti 5,SMASH 10-3                      1 04 46.7 -72 42 58   C   0.35  0.35 U                                            
BS126                                    1 04 47.4 -71 32 30   C   0.60  0.60 U   8.26       PCG+15   8.26                 
BIS537                                   1 04 48.3 -73 17 01   A   2.45  2.45 I   8.11       BGB+18                        
BIS583                                   1 04 48.6 -73 04 29   A   1.89  1.89 I   7.83       BGB+18                        
BUS703                                   1 04 48.7 -73 37 26   A   3.36  3.36 I   8.29       BGB+18                        
BIS765                                   1 04 48.8 -71 16 14   A   1.57  1.57 I   8.28       BGB+18                        
BIS517                                   1 04 49.2 -73 25 34   A   1.57  1.57 I   8.24       BGB+18                        
BUS482,BMS198                            1 04 49.3 -72 49 03   A   2.93  2.93 I   7.91       BGB+18                        
BUS980                                   1 04 53.9 -71 41 43   A   3.36  3.36 I   8.09       BGB+18                        
BMS206                                   1 04 54.2 -72 46 49   A   1.24  1.24 I   8.26       BGB+18                        
BUS737                                   1 04 54.5 -73 33 38   A   2.12  2.12 I   8.90       BGB+18                        
B125                                     1 04 55.3 -72 02 36  CA   0.60  0.60 U   7.30       GGK10                          asterism?,inc br*,in DEMS124
BMS242                                   1 04 55.6 -72 40 00   A   1.07  1.07 I   8.39       BGB+18                        
BUS675                                   1 04 57.0 -73 48 54   A   1.25  1.25 I   8.85       BGB+18                        
B-OB28nw                                 1 04 58.0 -72 24 11  AN   6.00  2.00 U   6.8        CVH+06                         in DEMS125
BMS441                                   1 04 58.3 -72 02 10   A   1.30  1.30 N   7.58       BGB+18                        
HW48,RZ151                               1 04 58.5 -73 38 13   C   0.65  0.65 U   8.40       GGK10                         
BMS366                                   1 05 00.2 -72 15 11   A   0.91  0.91 I   7.41       BGB+18                        
BIS633,BMS180                            1 05 00.9 -72 50 56   A   3.31  3.31 I   8.29       BGB+18                        
B124,RZ152                               1 05 02.2 -73 02 32   C   0.55  0.55 U   8.05 -0.18 GGK10,MPS14             PPV17 
IKT23,SNR J0105.1-7223                   1 05 03.5 -72 23 19 SNR   3.20  2.60 U                                             att DEMS125
BMS225                                   1 05 03.5 -72 42 35   A   0.99  0.99 I   7.64       BGB+18                        
SMC-N78B,L61-439,MA1508/MA1514,SOGLE145  1 05 03.9 -71 59 25  NC   0.50  0.40 U   7.8        PU99,GGK10                     m5,in NGC395
SMC-N78A,L61-438,MA1512                  1 05 04.6 -71 59 00  NC   0.40  0.35 U                                             m5,in NGC395
BIS610                                   1 05 06.1 -72 56 21   A   3.36  3.36 I   9.63       BGB+18                        
BMS433                                   1 05 06.3 -71 58 21   A   1.36  1.36 I   6.49       BGB+18                        
NGC395,K51,L75,ESO51SC16                 1 05 06.5 -71 59 35  NA   1.50  1.10 U   7.2        CVH+06                         in DEMS126
BUS730                                   1 05 06.6 -73 30 22   A   3.36  3.36 I   8.25       BGB+18                        
BS127                                    1 05 06.7 -71 09 00  CA   1.00  1.00 U                                            
BMS337                                   1 05 07.0 -72 20 10   A   2.59  2.59 I   8.22       BGB+18                        
MA1520,SOGLE147                          1 05 08.2 -71 59 45  NC   0.60  0.60 U   7.15       GGK10,PU99                     m5,in NGC395
B126                                     1 05 10.0 -71 10 55  AC   1.10  0.75 U   7.90       GGK10                         
SOGLE148                                 1 05 10.1 -72 36 06  CA   0.95  0.95 U   7.90       GGK10                         
BIS666                                   1 05 10.7 -72 37 36   A   2.12  2.12 N   8.60       BGB+18                        
SMC-N78D,DEMS127                         1 05 10.7 -71 58 26  NA   0.90  0.90 U   7.2        CVH+06                         m5,att SMC-N78
SOGLE146                                 1 05 13.0 -71 59 42  NA   0.45  0.45 U   7.43       GGK10,CVH+06,PU99              m5,in NGC395
BUS1076                                  1 05 15.6 -70 52 28   A   1.18  1.18 I   9.06       BGB+18                        
BIS621                                   1 05 16.6 -72 47 43   A   3.36  3.36 I   8.17       BGB+18                        
DEMS126,BMS451                           1 05 19.0 -72 00 12  NA   3.90  2.10 E   6.9        CVH+06                         in SMC-N78
BMS429                                   1 05 19.7 -71 51 40   A   1.05  1.05 I   8.10       BGB+18                        
IC1624,K52,L76,ESO51SC17,SOGLE149,       1 05 21.2 -72 02 34   C   0.90  0.90 E   8.28       GGK10,CVH+06,PU99              RZ153,BMS438,in SMC-N78
BMS278                                   1 05 21.8 -72 32 13   A   1.03  1.03 I   8.39       BGB+18                        
BIS574                                   1 05 22.3 -73 07 39   A   3.14  3.14 I   8.32       BGB+18                        
BIS622                                   1 05 22.5 -72 54 05   A   1.57  1.57 I   8.69       BGB+18                        
SMC-N78,H-A57,B-OB26                     1 05 23.0 -72 01 20  NA   6.10  4.00 U   7.0        CVH+06                         in DEMS124
DEMS128,SNR J0105.4-7209                 1 05 23.0 -72 09 26 SNR   1.60  1.30 U   7.3        CVH+06                        
BIS736                                   1 05 24.4 -71 46 48   A   1.57  1.57 I   8.58       BGB+18                        
BIS687                                   1 05 25.7 -72 27 10   A   3.36  3.36 I   7.90       BGB+18                        
DEMS129                                  1 05 29.3 -72 50 00  NA   0.55  0.40 U                                            
B127                                     1 05 29.8 -71 32 07  CA   0.95  0.75 U   8.40       GGK10                         
BUS741                                   1 05 30.0 -73 31 53   A   2.61  2.61 I   8.57       BGB+18                        
BIS714                                   1 05 30.6 -72 02 35   A   2.17  2.17 N   8.15       BGB+18                         inc BMS439
BS128,BUS754                             1 05 34.7 -73 29 16   C   1.10  1.10 E   8.25       GGK10                         
BUS717                                   1 05 34.9 -73 39 19   A   1.18  1.18 I   8.74       BGB+18                        
BMS439                                   1 05 35.7 -72 01 57   A   0.79  0.79 N   8.03       BGB+18                         in BIS714
BUS788                                   1 05 36.4 -73 17 32   A   1.18  1.18 I   8.08       BGB+18                        
B-OB28se                                 1 05 37.0 -72 27 57  AN   3.40  2.40 U   6.9        CVH+06                         in DEMS134
SNR J0105.6-7204                         1 05 39.0 -72 03 41 SNR   1.32  1.32 U                                             rel DEMS130
BUS740                                   1 05 40.8 -73 35 52   A   1.18  1.18 I   8.62       BGB+18                        
SMC-N78C,DEMS130,MA1543                  1 05 42.1 -72 03 37  NA   0.70  0.45 U   7.2        CVH+06                         in SMC-N78,double struct.,rel SNR J0105.6-7204
BUS693                                   1 05 42.4 -73 41 39   A   3.36  3.36 I   8.56       BGB+18                        
BUS808                                   1 05 44.2 -73 07 04   A   3.23  3.23 I   8.35       BGB+18                        
BIS616                                   1 05 45.2 -72 59 12   A   1.57  1.57 I   8.61       BGB+18                        
BIS692                                   1 05 45.5 -72 21 23   A   3.36  3.36 I   8.18       BGB+18                        
BUS958                                   1 05 46.7 -71 49 55   A   2.58  2.58 I   8.26       BGB+18                        
BUS805                                   1 05 48.2 -73 12 25   A   1.18  1.18 I   8.52       BGB+18                        
BIS775                                   1 05 50.9 -71 05 21   A   2.66  2.66 I   8.70       BGB+18                        
BUS776                                   1 05 51.0 -73 21 13   A   3.36  3.36 I   8.82       BGB+18                        
B128,RZ154                               1 05 51.0 -71 57 09   C   0.70  0.45 U   8.35       GGK10,CVH+06                   in DEMS132
BUS898                                   1 05 51.5 -72 22 50   A   1.78  1.78 I   8.18       BGB+18                        
HW49                                     1 05 57.0 -73 23 20   C   0.40  0.40 U                                            
BS129                                    1 05 57.3 -72 32 14  AN   1.80  1.40 U   6.9        CVH+06                         in DEMS134
BS130                                    1 05 58.3 -72 04 00   A   0.95  0.60 U                                             mP,att SMC-N78
BIS651                                   1 05 59.0 -72 43 55   A   2.06  2.06 I   8.75       BGB+18                        
BMS389                                   1 05 59.3 -72 12 18   A   0.79  0.79 I   8.66       BGB+18                        
BS131,SOGLE150,RZ155                     1 05 59.4 -72 20 26   C   0.55  0.50 U   8.1        CVH+06,RZ05                    in BS323,in B-OB29
BIS528,BUS762                            1 06 00.3 -73 25 45   A   1.60  1.60 I   8.50       BGB+18                        
BIS694                                   1 06 00.6 -72 26 56   A   1.57  1.57 I   8.72       BGB+18                        
BS132                                    1 06 01.6 -72 03 35  CA   0.70  0.55 U                                             mP,att SMC-N78
BMS323                                   1 06 02.2 -72 19 12   A   3.05  3.05 N   7.28       BGB+18                         inc BS131
HW50,BUS993                              1 06 03.0 -71 42 41   C   1.20  1.20 E   8.45       GGK10                         
BUS638                                   1 06 10.2 -74 05 20   A   1.18  1.18 I   9.01       BGB+18                        
SOGLE151                                 1 06 13.1 -72 47 39  CA   1.20  1.20 U   8.17       GGK10,CVH+06,PU99             
IC1626,K53,L77,ESO29SC30,RZ156           1 06 13.3 -73 17 49   C   1.00  1.00 U   8.35       GGK10                         
BUS603                                   1 06 13.8 -74 16 23   A   1.18  1.18 I   8.64       BGB+18                        
B-OB29                                   1 06 14.0 -72 15 13   A  10.0   5.50 U   6.9        CVH+06                        
HW51                                     1 06 17.0 -74 38 12  AC   1.60  0.90 U                                            
IKT25,SNR J0106.2-7205                   1 06 17.4 -72 05 34 SNR   2.00  2.00 U                                            
BMS450                                   1 06 18.6 -72 00 09   A   0.79  0.79 I   8.33       BGB+18                        
BIS745                                   1 06 18.9 -71 37 17   A   1.80  1.80 I   8.67       BGB+18                        
BUS816                                   1 06 20.1 -73 05 19   A   1.37  1.37 I   8.99       BGB+18                        
SOGLE152                                 1 06 21.0 -72 49 48  CA   0.65  0.65 U                                            
BS133                                    1 06 23.4 -71 55 18   A   0.65  0.50 U                                             mT,in BS134
BUS1002                                  1 06 24.7 -71 38 34   A   2.83  2.83 I   9.31       BGB+18                        
BS134                                    1 06 25.0 -71 56 03  NA   3.10  2.30 U                                             in DEMS132
BIS654                                   1 06 27.1 -72 43 24   A   2.08  2.08 I   8.81       BGB+18                        
BUS769                                   1 06 27.2 -73 22 19   A   2.15  2.15 I   8.17       BGB+18                        
BUS626                                   1 06 28.7 -74 07 22   A   1.67  1.67 I   8.56       BGB+18                        
DEMS132                                  1 06 29.0 -71 58 25  NA   7.00  7.00 U                                            
BMS444                                   1 06 30.9 -72 01 57   A   0.79  0.79 I   8.61       BGB+18                        
BUS957                                   1 06 33.5 -71 52 25   A   1.18  1.18 I   8.40       BGB+18                        
BUS965                                   1 06 34.8 -71 47 41   A   3.36  3.36 I   8.97       BGB+18                        
BUS824                                   1 06 35.7 -73 02 57   A   1.18  1.18 I   8.91       BGB+18                        
BUS1073                                  1 06 35.8 -70 57 02   A   1.18  1.18 I   8.44       BGB+18                        
BIS757                                   1 06 36.8 -71 27 31   A   2.15  2.15 I   8.54       BGB+18                        
BIS602                                   1 06 38.8 -73 05 36   A   1.57  1.57 I   9.34       BGB+18                        
BS135                                    1 06 40.0 -71 55 26  CA   0.65  0.65 U                                             mT,in BS134
BMS219                                   1 06 41.2 -72 42 40   A   1.05  1.05 I   8.34       BGB+18                        
BMS288                                   1 06 42.8 -72 29 41   A   1.41  1.41 N   8.20       BGB+18                        
DEMS134                                  1 06 44.0 -72 30 58  NA  14.0   7.00 U                                            
BMS386                                   1 06 44.4 -72 12 28   A   0.79  0.79 I   8.10       BGB+18                        
RZ158,OGLS 258                           1 06 45.1 -74 49 58   C   0.65  0.65 U   9.99       RZ05                          
K54,L79,ESO29SC31,SOGLE153,RZ157,BMS347  1 06 47.8 -72 16 20   C   0.90  0.90 E   7.58       GGK10,CVH+06,PU99              in B-OB29
BS136                                    1 06 49.0 -71 54 55  CA   0.70  0.70 U   8.25       GGK10                          mT,in DEMS132
BMS339                                   1 06 49.6 -72 19 31   A   1.45  1.45 I   8.30       BGB+18                        
BUS764                                   1 06 50.2 -73 25 12   A   1.18  1.18 I   8.60       BGB+18                        
BIS768                                   1 06 51.4 -71 19 14   A   2.16  2.16 I   8.59       BGB+18                        
L78,RZ159                                1 06 52.8 -71 41 27   C   1.60  1.60 R   8.20       GGK10                          in BUS976
BUS774                                   1 06 52.9 -73 21 37   A   1.78  1.78 I   8.63       BGB+18                        
BMS222                                   1 06 53.6 -72 41 12   A   1.97  1.97 I   9.20       BGB+18                        
BUS799                                   1 06 54.5 -73 13 23   A   1.43  1.43 N   8.31       BGB+18                        
BUS976                                   1 06 54.5 -71 41 27   A   3.07  3.07 N   8.26       BGB+18                         inc L78
SBica 45                                 1 06 55.5 -73 13 47   C   0.30  0.30 U                                             mP
SBica 46                                 1 06 56.1 -71 55 38   C   0.30  0.25 U                                            
HW52,RZ160                               1 06 57.0 -73 14 09   C   0.50  0.50 U   8.15 -0.88 GGK10,MPS14             PPV17  mP
DEMS133                                  1 06 57.0 -72 50 50  NA   1.20  1.20 U   7.7        CVH+06                        
BMS262                                   1 06 58.5 -72 35 19   A   0.79  0.79 I   7.98       BGB+18                        
HW53,RZ162                               1 06 58.9 -73 34 41   C   0.65  0.65 U   8.85       GGK10                         
B131,RZ161                               1 07 00.8 -71 48 59  AC   1.20  0.70 U   7.76       RZ05                          
BUS977                                   1 07 01.2 -71 46 06   A   1.97  1.97 I   8.53       BGB+18                        
B129,SOGLE154,RZ163,BMS246               1 07 02.0 -72 37 19   C   1.10  1.10 E   8.20       GGK10,CVH+06,PU99             
BS137,BMS365                             1 07 04.6 -72 14 36   A   1.40  1.10 E   7.1        CVH+06                        
BMS332                                   1 07 05.8 -72 21 45   A   0.79  0.79 I   7.48       BGB+18                        
BMS290                                   1 07 06.2 -72 28 49   A   1.32  1.32 I   8.11       BGB+18                        
BUS813                                   1 07 08.2 -73 05 43   A   1.47  1.47 I   8.40       BGB+18                        
BMS258                                   1 07 11.0 -72 35 12  AC   1.00  1.00 N   6.00       BGB+18                        
BIS672                                   1 07 11.3 -72 40 31   A   3.36  3.36 I   9.34       BGB+18                        
BMS258                                   1 07 12.3 -72 35 12   A   1.05  1.05 I   6.00       BGB+18                        
BS138,RZ164                              1 07 15.9 -72 06 09   C   1.30  0.65 U   9.22       RZ05                          
HW54                                     1 07 16.0 -72 06 07   C   0.50  0.40 U                                             in BS138
B133                                     1 07 17.0 -71 21 25  CA   0.50  0.35 U                                            
B130                                     1 07 17.4 -72 35 08   A   1.10  1.00 U   7.3        CVH+06                         in DEMS134
BUS797                                   1 07 19.5 -73 13 50   A   1.63  1.63 I   9.32       BGB+18                        
HW55,RZ165                               1 07 20.0 -73 22 39   C   1.00  1.00 U   9.38 -0.4  GGK10,PGC+14            PPV17 
BMS382                                   1 07 24.1 -72 12 44   A   0.79  0.79 I   8.26       BGB+18                        
L80,SOGLE156,RZ167                       1 07 28.0 -72 46 10   C   1.20  1.20 U   8.13       GGK10,CVH+06,PU99             
K56,SOGLE155,RZ166,BMS275                1 07 28.4 -72 29 34   C   1.10  0.90 E   7.97       GGK10,CVH+06,PU99             
BUS804                                   1 07 30.3 -73 06 58   A   3.36  3.36 N   8.60       BGB+18                         inc K55
K55,L81,SOGLE157,RZ168                   1 07 32.5 -73 07 14   C   0.95  0.95 R   8.52 -0.58 GGK10,CVH+06,MPS14      PPV17  in BUS804
Piatti 6,SMASH 10-1                      1 07 34.0 -72 09 54   C   0.50  0.50 U                                            
BUS984                                   1 07 34.4 -71 42 24   A   2.10  2.10 I   8.35       BGB+18                        
BUS987                                   1 07 35.0 -71 40 16   A   2.67  2.67 I   8.17       BGB+18                        
SMC-N79,L61-471,MA1634                   1 07 36.5 -72 34 49  NC   0.30  0.30 U                                             in H-A58
BMS319                                   1 07 37.7 -72 22 04   A   3.11  3.11 I   8.01       BGB+18                        
B-OB30                                   1 07 40.0 -72 16 10   A   4.00  3.00 U   6.8        CVH+06                        
H-A58                                    1 07 40.0 -72 34 00   A   5.00  3.00 U   7.0        CVH+06                         in DEMS134
HW56,RZ169,OGLS 336                      1 07 41.1 -70 56 06   C   0.65  0.65 U   9.37       RZ05                          
BUS810                                   1 07 43.2 -73 01 09   A   3.36  3.36 I   8.04       BGB+18                        
BUS779                                   1 07 43.8 -73 16 17   A   2.17  2.17 I   8.26       BGB+18                        
BUS748                                   1 07 44.0 -73 31 44   A   1.20  1.20 I   8.34       BGB+18                        
HW57,RZ170,BIS735                        1 07 45.1 -71 52 39   C   1.40  1.40 E   8.85       GGK10                         
BUS811                                   1 07 48.0 -73 05 55   A   1.32  1.32 I   8.50       BGB+18                        
BMS271                                   1 07 48.6 -72 32 41   A   1.50  1.50 N   8.35       BGB+18                         inc SOGLE238
BMS310                                   1 07 48.7 -72 25 37   A   0.79  0.79 I   8.12       BGB+18                        
BMS289                                   1 07 49.3 -72 26 59   A   2.08  2.08 I   8.01       BGB+18                        
BIS701                                   1 07 49.4 -72 21 25   A   3.36  3.36 I   8.34       BGB+18                        
SOGLE238                                 1 07 52.3 -72 32 02   C   0.35  0.35 U                                             in BMS271
NGC411,K60,L82,ESO51SC19,RZ172,BIS734    1 07 55.3 -71 46 04   C   2.10  1.90 E   9.18 -0.84 RGB+07                  DH98  
NGC416,K59,L83,ESO29SC32,SOGLE158,       1 07 59.1 -72 21 18   C   1.70  1.70 E   9.78 -1.44 GGS+08                  MSF98  RZ171,BIS612
BUS1078                                  1 08 03.2 -70 48 49   A   1.68  1.68 I   8.92       BGB+18                        
BMS277                                   1 08 03.9 -72 31 43   A   1.06  1.06 I   8.59       BGB+18                        
BMS308                                   1 08 04.9 -72 25 42   A   0.79  0.79 I   8.27       BGB+18                        
HW58                                     1 08 05.5 -73 41 48  AC   0.70  0.70 U                                            
B132                                     1 08 05.8 -73 31 41  AC   0.55  0.55 U   8.90       GGK10                         
BMS314                                   1 08 05.9 -72 24 08   A   0.79  0.79 I   7.41       BGB+18                        
BUS988                                   1 08 08.6 -71 44 00   A   1.18  1.18 I   8.55       BGB+18                        
SMC-N80,DEMS135,H-A59,MA1654             1 08 09.0 -71 59 32  NA   5.10  4.00 U                                            
BUS833                                   1 08 10.5 -72 59 00   A   1.18  1.18 I   8.60       BGB+18                        
BS139                                    1 08 10.9 -71 57 18  AC   0.65  0.55 R                                             in BMS448,in SMC-N80
BUS734                                   1 08 12.4 -73 36 03   A   1.18  1.18 I   8.32       BGB+18                        
BMS448                                   1 08 12.8 -71 57 30   A   2.08  2.08 N   7.78       BGB+18                         inc BS139
BMS354                                   1 08 13.9 -72 16 07   A   1.21  1.21 I   8.38       BGB+18                        
K57,L86,RZ173,BUS793                     1 08 14.0 -73 15 27   C   1.20  1.10 E   8.65 -0.48 GGK10,MPS14             PPV17 
BMS273                                   1 08 14.5 -72 30 23   A   1.09  1.09 I   7.95       BGB+18                        
BUS1001                                  1 08 14.8 -71 39 55   A   1.57  1.57 I   8.17       BGB+18                        
BMS370                                   1 08 14.9 -72 13 43   A   1.13  1.13 I   8.25       BGB+18                        
NGC419,K58,L85,ESO29SC33,SOGLE159,RZ174  1 08 18.0 -72 53 02   C   2.80  2.80 U   9.10 -0.7  GGS+08,PGC+14           DH98  
BMS285                                   1 08 18.1 -72 29 02   A   0.94  0.94 I   8.78       BGB+18                        
BUS887                                   1 08 19.0 -72 27 00   A   1.75  1.75 I   8.50       BGB+18                        
BUS785                                   1 08 23.5 -73 17 25   A   2.14  2.14 I   8.10       BGB+18                        
BUS971                                   1 08 24.0 -71 46 42   A   1.84  1.84 I   8.65       BGB+18                        
L84,ESO51SC20                            1 08 24.0 -71 59 43  NA   1.90  1.10 U   6.7        vdB81                          in SMC-N80
H86-196                                  1 08 25.4 -71 50 17   C   0.65  0.65 U   8.55       GGK10                         
SMC-N80A,MA1662                          1 08 27.6 -72 00 15  NC   0.55  0.40 U                                             in L84
BMS311                                   1 08 28.0 -72 24 16   A   2.24  2.24 I   6.89       BGB+18                        
BMS302                                   1 08 28.2 -72 27 14   A   0.79  0.79 I   7.60       BGB+18                        
BUS803                                   1 08 32.4 -73 12 21   A   1.36  1.36 I   8.59       BGB+18                        
L61-476,MA1673                           1 08 35.2 -71 59 54  NC   0.25  0.20 U                                             in L84
BS140,BIS498                             1 08 35.4 -73 42 08  CA   0.80  0.70 E   8.60       BGB+18                        
BUS1034                                  1 08 37.0 -71 19 43   A   2.39  2.39 I   9.33       BGB+18                        
SOGLE160                                 1 08 37.7 -72 26 22  CA   0.65  0.65 R   7.67       GGK10,CVH+06,PU99              in BMS300
BMS300                                   1 08 37.8 -72 25 41   A   1.14  1.14 N   7.79       BGB+18                         inc SOGLE60
MA1675                                   1 08 40.0 -71 58 47  NC   0.20  0.20 U                                             in SMC-N80
B136,RZ175                               1 08 40.1 -71 45 32   C   0.85  0.80 U   8.70       GGK10                         
BMS338                                   1 08 45.1 -72 19 33   A   0.79  0.79 I   8.47       BGB+18                        
BMS333                                   1 08 49.9 -72 20 34   A   0.79  0.79 I   8.57       BGB+18                        
HW59                                     1 08 53.5 -73 14 51  CA   0.55  0.50 U   9.79 -0.88 PGC+14                  PPV17 
BMS327                                   1 08 55.1 -72 22 18   A   0.79  0.79 I   7.85       BGB+18                        
BIS776                                   1 08 55.9 -71 20 50   A   1.62  1.62 I   8.78       BGB+18                        
BMS446                                   1 08 56.0 -72 01 06   A   0.79  0.79 I   8.00       BGB+18                        
BUS1022                                  1 08 58.3 -71 27 37   A   1.18  1.18 I   8.36       BGB+18                        
BUS989                                   1 09 00.4 -71 43 43   A   1.18  1.18 I   8.56       BGB+18                        
DEMS138,BUS783                           1 09 03.0 -73 11 26  NA   4.60  2.80 E   8.40       BGB+18                        
K61,SOGLE161,RZ176                       1 09 03.1 -73 05 12   C   0.95  0.95 U   8.13 -0.88 GGK10,CVH+06,MPS14      PPV17 
B134                                     1 09 05.9 -73 12 37  CA   0.80  0.55 U   7.98 -0.28 GGK10,MPS14             PPV17  m4,in H-A60
SBica 47                                 1 09 06.6 -73 10 18  CC   0.25  0.25 U                                            
H-A60                                    1 09 08.0 -73 11 55  AN   2.60  1.40 U                                             in DEMS138
BUS573                                   1 09 08.9 -74 19 19   A   3.13  3.13 I   9.20       BGB+18                        
BUS770                                   1 09 09.5 -73 17 05   A   3.36  3.36 I   8.41       BGB+18                        
BS141                                    1 09 10.0 -71 49 03   A   1.70  1.50 R                                             in BUS943
BS142,RZ177                              1 09 11.6 -73 12 11   C   0.40  0.30 U   6.60       RZ05                           m4,in H-A60
BS143                                    1 09 13.0 -72 44 05   A   2.50  1.80 U                                            
IC1644,SMC-N81,L61-481,ESO29EN35,        1 09 13.2 -73 11 37  NC   0.80  0.65 U   6.44       SBC+05                         MA1688/MA1687 m4,in H-A60
BIS711                                   1 09 14.1 -72 20 34   A   1.62  1.62 I   8.15       BGB+18                        
BIS756                                   1 09 14.2 -71 37 45   A   1.57  1.57 I   8.57       BGB+18                        
BUS787                                   1 09 15.0 -73 08 38   A   1.90  1.90 I   8.61       BGB+18                        
DEMS136                                  1 09 15.0 -71 54 02  NA   8.00  6.00 U                                            
BUS943                                   1 09 16.0 -71 48 44   A   3.36  3.36 N   8.67       BGB+18                         inc BS141
BUS875                                   1 09 18.4 -72 33 02   A   1.84  1.84 I   8.05       BGB+18                        
BUS1024                                  1 09 20.0 -71 26 30   A   1.18  1.18 I   8.25       BGB+18                        
BUS781                                   1 09 21.6 -73 15 07   A   3.36  3.36 I   8.01       BGB+18                        
B135                                     1 09 21.9 -73 11 19  CA   0.70  0.70 U   8.00       GGK10                          m4,in H-A60
BUS1018                                  1 09 24.4 -71 21 49   A   3.36  3.36 I   8.07       BGB+18                        
NGC422,K62,L87,ESO51SC22,RZ178           1 09 25.1 -71 45 58   C   1.00  1.00 U   8.15       GGK10                          mP
HW60                                     1 09 25.3 -72 20 52  CC   0.30  0.30 U                                             in DEMS137
DEMS137                                  1 09 25.3 -72 20 53  NA   0.90  0.75 U                                             inc HW60
BMS431                                   1 09 27.4 -72 01 33   A   1.37  1.37 I   7.08       BGB+18                        
BUS1063                                  1 09 27.5 -71 02 45   A   1.18  1.18 I   8.63       BGB+18                        
BUS873                                   1 09 31.9 -72 36 03   A   1.25  1.25 I   8.30       BGB+18                        
BUS1057                                  1 09 34.6 -71 05 54   A   3.36  3.36 I   9.38       BGB+18                        
BUS999                                   1 09 37.9 -71 39 11   A   2.41  2.41 I   8.24       BGB+18                        
BUS868                                   1 09 38.1 -72 39 03   A   1.52  1.52 I   8.19       BGB+18                        
BUS991                                   1 09 38.4 -71 42 57   A   1.40  1.40 I   8.47       BGB+18                        
IC1641,HW62,ESO51SC21,RZ179              1 09 39.0 -71 46 01   C   0.75  0.65 U   8.30       GGK10                          mP
BIS777                                   1 09 41.6 -71 20 36   A   1.57  1.57 N   8.44       BGB+18                         in BUS1033
BUS825                                   1 09 42.0 -72 59 48   A   3.23  3.23 I   8.06       BGB+18                        
HW61,RZ180                               1 09 42.3 -72 17 43   C   0.65  0.65 U   8.30       GGK10                         
BMS421                                   1 09 42.6 -72 04 35   A   0.79  0.79 I   8.43       BGB+18                        
BUS1033                                  1 09 50.9 -71 20 31   A   2.51  2.51 N   8.32       BGB+18                         inc BIS777
BUS809                                   1 09 53.0 -73 07 55   A   1.41  1.41 I   8.31       BGB+18                        
BUS938                                   1 09 55.5 -71 58 11   A   1.18  1.18 I   8.54       BGB+18                        
BMS401                                   1 09 57.8 -72 09 26   A   0.79  0.79 I   6.34       BGB+18                        
BUS829                                   1 09 58.4 -72 59 02   A   1.69  1.69 I   8.15       BGB+18                        
BUS883                                   1 10 00.1 -72 29 29   A   1.18  1.18 I   8.29       BGB+18                        
BUS1013                                  1 10 01.8 -71 23 16   A   3.36  3.36 I   9.02       BGB+18                        
BS276,RZ181                              1 10 05.6 -72 44 13   C   0.80  0.75 U   8.25       GGK10                          in DEMS140
BUS932                                   1 10 05.7 -72 00 04   A   1.18  1.18 I   8.23       BGB+18                        
BUS1016                                  1 10 06.7 -71 29 45   A   1.18  1.18 I   8.30       BGB+18                        
BUS1042,BIS786                           1 10 11.1 -71 14 55   A   1.18  1.18 I   8.22       BGB+18                        
BUS817                                   1 10 11.3 -73 03 50   A   1.18  1.18 I   8.27       BGB+18                        
BIS750                                   1 10 11.3 -71 47 27   A   1.57  1.57 I   8.21       BGB+18                        
HW63,RZ182                               1 10 12.3 -73 12 32   C   0.75  0.75 U   9.71 -0.7  GGK10,PGC+14            PPV17 
BIS543                                   1 10 17.4 -73 36 15   A   1.57  1.57 I   8.30       BGB+18                        
BUS967                                   1 10 17.4 -71 45 42   A   3.36  3.36 I   8.57       BGB+18                        
BUS892                                   1 10 18.8 -72 23 03   A   1.91  1.91 I   8.40       BGB+18                        
BUS996                                   1 10 22.2 -71 38 15   A   2.09  2.09 I   8.28       BGB+18                        
BUS1031                                  1 10 23.3 -71 17 59   A   3.36  3.36 I   8.99       BGB+18                        
BUS931                                   1 10 23.4 -72 00 55   A   1.18  1.18 I   8.67       BGB+18                        
BUS843                                   1 10 25.4 -72 53 15   A   1.18  1.18 I   8.30       BGB+18                        
B139,RZ183                               1 10 26.6 -71 33 56   C   0.65  0.55 U   8.30       GGK10                         
BUS1046                                  1 10 27.4 -71 12 19   A   1.18  1.18 I   8.48       BGB+18                        
B137                                     1 10 27.9 -72 57 26   C   0.60  0.60 U   8.40       GGK10                         
BUS588                                   1 10 33.3 -74 16 50   A   1.73  1.73 I   8.55       BGB+18                        
BUS942                                   1 10 35.2 -71 56 40   A   1.35  1.35 I   8.27       BGB+18                        
BUS652                                   1 10 39.1 -74 00 22   A   1.52  1.52 I   8.78       BGB+18                        
BS145                                    1 10 39.9 -72 21 25  NA   1.30  0.80 U                                            
BS144                                    1 10 40.0 -71 17 02   A   4.70  3.80 U                                             inc OGLS 333,in BS153
OGLS 333                                 1 10 44.0 -71 16 42  CA   0.60  0.60 U                                             in BS144
BUS837                                   1 10 44.6 -72 55 03   A   1.94  1.94 I   8.11       BGB+18                        
HW64,RZ184                               1 10 45.2 -71 20 19   C   0.90  0.90 U   8.25       GGK10                          in BS153
K63,L88,RZ185                            1 10 47.2 -72 47 36   C   0.90  0.90 U   8.30 -0.88 GGK10                   PPV17  in DEMS140
DEMS140                                  1 10 51.0 -72 44 56  NA  12.0  12.0  U                                            
B142                                     1 10 51.0 -71 28 40  AC   0.55  0.55 U                                             in BS153
BUS771                                   1 10 51.9 -73 22 40   A   1.18  1.18 I   8.77       BGB+18                        
BUS552                                   1 10 55.5 -74 26 06   A   1.72  1.72 I   9.22       BGB+18                        
BUS1032                                  1 10 56.9 -71 15 54   A   3.36  3.36 I   7.67       BGB+18                        
BUS927                                   1 10 57.1 -72 01 31   A   1.45  1.45 I   8.70       BGB+18                        
BUS925                                   1 11 01.4 -72 03 17   A   1.18  1.18 I   8.90       BGB+18                        
MA1735                                   1 11 02.3 -72 45 32  NC   0.25  0.20 U                                             in DEMS140
BS147,BUS838                             1 11 03.0 -72 43 42  NA   3.40  3.40 E   8.69       BGB+18                         in DEMS140
BUS1009                                  1 11 03.4 -71 30 55   A   2.78  2.78 I   8.77       BGB+18                        
BS146                                    1 11 04.1 -72 21 03   C   0.45  0.35 U                                             in DEMS141
BUS889                                   1 11 06.0 -72 23 15   A   1.79  1.79 I   9.64       BGB+18                        
BUS867                                   1 11 07.4 -72 38 21   A   1.41  1.41 I   8.17       BGB+18                        
BIS715                                   1 11 07.9 -72 22 12  AN   1.75  1.75 I                                             in DEMS141
BIS759                                   1 11 09.9 -71 42 28   A   1.57  1.57 I   8.81       BGB+18                        
BUS830                                   1 11 10.7 -72 58 07   A   1.42  1.42 I   7.76       BGB+18                        
BS148                                    1 11 11.3 -72 20 20  CA   0.40  0.30 U                                             in DEMS141
DEMS141                                  1 11 14.0 -72 21 46  NA   3.80  3.00 U   9.04       BGB+18                         inc B140,BIS715
BUS794                                   1 11 16.4 -73 13 12   A   1.18  1.18 I   8.28       BGB+18                        
B140                                     1 11 20.0 -72 22 37  NA   1.70  1.70 U                                             in DEMS141
S56,L61-491,MA1740                       1 11 20.7 -72 22 59  NC   0.35  0.25 U                                             in B140
BUS884                                   1 11 20.8 -72 25 24   A   1.72  1.72 I   8.47       BGB+18                        
BUS661                                   1 11 20.9 -73 53 30   A   2.14  2.14 I   8.41       BGB+18                        
BIS597                                   1 11 21.5 -73 21 34   A   1.57  1.57 I   8.72       BGB+18                        
OGLS 274                                 1 11 23.1 -71 10 00   C   1.55  1.55 U                                            
DEMS142                                  1 11 25.0 -72 09 48  NA   2.10  2.10 U                                            
BUS881                                   1 11 25.6 -72 31 17   A   1.18  1.18 I   8.65       BGB+18                        
BUS1012                                  1 11 31.0 -71 30 39   A   1.69  1.69 I   8.31       BGB+18                        
BUS579                                   1 11 34.6 -74 19 19   A   1.18  1.18 I   8.54       BGB+18                        
BUS1008                                  1 11 41.4 -71 33 07   A   1.18  1.18 I   8.11       BGB+18                        
BUS611                                   1 11 42.3 -74 12 18   A   1.43  1.43 I   8.79       BGB+18                        
BUS946                                   1 11 43.0 -71 53 23   A   1.59  1.59 I   8.46       BGB+18                        
DEMS145                                  1 11 47.0 -73 13 30  NA   2.40  2.40 U                                            
BS150                                    1 11 47.8 -71 25 01  CA   0.65  0.55 U   8.55       GGK10                          in BS153
BIS770                                   1 11 48.7 -71 34 26   A   1.99  1.99 I   8.74       BGB+18                        
BIS723                                   1 11 50.0 -72 16 23   A   1.57  1.57 I   8.77       BGB+18                        
H86-208                                  1 11 50.5 -71 55 40  AC   0.65  0.35 U                                            
B144,H86-200                             1 11 50.5 -71 57 00   A   0.70  0.50 U                                            
DEMS144,BUS856                           1 11 51.0 -72 44 19  NA   2.30  2.30 E   6.85       BGB+18                         in DEMS140
BUS848                                   1 11 52.5 -72 49 23   A   1.18  1.18 I   8.40       BGB+18                        
BS149                                    1 11 53.0 -71 21 30   A   2.80  1.20 U                                             in BS153
BUS1025                                  1 11 53.1 -71 19 41   A   3.36  3.36 N   8.29       BGB+18                         inc IC1655
IC1655,L90,ESO51SC23,RZ186,BIS787        1 11 53.8 -71 19 47   C   1.70  1.50 E   8.30       GGK10,vdB81                    in BUS1025,in BS153
HW65,RZ187                               1 11 58.5 -72 16 17   C   0.70  0.70 U   8.90       RZ05                          
BUS647                                   1 12 02.2 -74 01 22   A   1.18  1.18 I   8.58       BGB+18                        
BIS661                                   1 12 03.2 -73 00 40   A   1.57  1.57 I   8.31       BGB+18                        
HW66,ESO29SC36,OGLS 307                  1 12 05.1 -75 11 52   C   1.80  1.80 U   9.57 -0.88 PGC+14,PdGR+15          PPV17 
BIS744                                   1 12 05.7 -71 59 10   A   1.57  1.57 I   8.97       BGB+18                        
BS151                                    1 12 09.0 -72 42 46  NA   1.70  1.30 U                                             in DEMS140
BIS733                                   1 12 10.5 -72 10 36   A   1.60  1.60 I   9.35       BGB+18                        
DEMS143                                  1 12 11.0 -72 15 30  NA   1.50  1.50 U                                            
BUS865                                   1 12 13.8 -72 40 06   A   1.18  1.18 I   8.41       BGB+18                        
BUS929                                   1 12 19.9 -72 00 15   A   1.18  1.18 I   8.70       BGB+18                        
BS152,RZ188,BUS882                       1 12 21.1 -72 26 52  CA   1.60  1.60 E   7.20       RZ05                          
BS153                                    1 12 23.0 -71 27 26   A  47.0  20.0  U                                            
Piatti 7,SMASH 10-2                      1 12 23.7 -72 17 31   C   0.35  0.35 U                                            
BUS912                                   1 12 27.6 -72 06 16   A   3.26  3.26 I   8.61       BGB+18                        
BUS1023                                  1 12 27.9 -71 23 21   A   1.70  1.70 I   8.44       BGB+18                        
BUS917                                   1 12 28.1 -72 03 59   A   1.55  1.55 I   8.36       BGB+18                        
BUS853                                   1 12 31.7 -72 47 25   A   1.99  1.99 I   8.21       BGB+18                        
BS154                                    1 12 31.8 -71 44 01   A   2.70  1.00 R                                             in BUS960,rel IC1660,tidal stream?
IC1662,L92,ESO29SC37,RZ189,BUS758        1 12 33.0 -73 27 24   C   1.20  1.20 E   8.10       GGK10                         
BUS1004                                  1 12 34.1 -71 31 12   A   3.36  3.36 I   8.08       BGB+18                        
BUS930                                   1 12 35.5 -72 00 01   A   1.18  1.18 I   8.75       BGB+18                        
BUS960                                   1 12 36.7 -71 45 40   A   3.00  3.00 N   8.30       BGB+18                         inc IC1660,BS154
BUS766                                   1 12 37.8 -73 22 41   A   1.18  1.18 I   8.58       BGB+18                        
IC1660,K64,L89,ESO51SC24,RZ190           1 12 37.8 -71 45 40   C   1.10  1.10 R   8.20       GGK10,vdB81                    in BUS960
BUS849                                   1 12 42.2 -72 44 40   A   3.36  3.36 N   8.42       BGB+18                         inc B143
RZ191                                    1 12 43.4 -72 48 38   C   0.80  0.80 U   7.23       RZ05                           loose,faint
B143,RZ192                               1 12 44.0 -72 45 00   C   0.50  0.50 R   8.25       GGK10                          in BUS849
BUS835                                   1 12 47.7 -72 53 44   A   1.71  1.71 I   7.91       BGB+18                        
L93,RZ193,BIS584                         1 12 48.2 -73 28 25   C   1.10  1.10 E   9.00       GGK10                         
L91,RZ194,BIS648                         1 12 51.6 -73 07 07   C   1.20  1.20 E   9.61 -0.88 GGK10,PGC+14            PPV17 
BIS495                                   1 12 57.0 -73 57 14   A   2.18  2.18 I   9.21       BGB+18                        
BUS1038                                  1 13 00.0 -71 16 40   A   1.18  1.18 I   8.62       BGB+18                        
HW67,RZ195,OGLS 335                      1 13 01.6 -70 57 47   C   0.95  0.95 U   9.32 -0.72 PGC+14,PdGR+15          PGC+15
BS155                                    1 13 10.0 -71 32 13  AC   1.20  0.80 U   8.30       GGK10                          in BS153
OGLS 275                                 1 13 18.3 -70 50 46   C   1.35  1.35 U                                            
BUS574                                   1 13 18.4 -74 17 30   A   1.89  1.89 I   7.63       BGB+18                        
DEMS146                                  1 13 23.0 -72 49 34  NA   0.60  0.55 U                                            
BIS691                                   1 13 23.0 -72 52 48   A   1.64  1.64 I   8.88       BGB+18                        
BS156                                    1 13 23.0 -71 33 31  AC   1.00  0.70 U   8.60       GGK10                          in BS153
BUS911                                   1 13 24.5 -72 07 48   A   1.98  1.98 I   7.08       BGB+18                        
BIS761                                   1 13 28.3 -71 49 07   A   1.62  1.62 I   8.78       BGB+18                        
BUS1071                                  1 13 29.2 -70 52 49   A   3.36  3.36 I   8.16       BGB+18                        
BUS678                                   1 13 32.5 -73 45 47   A   1.18  1.18 I   8.56       BGB+18                        
BUS780                                   1 13 33.6 -73 17 18   A   1.66  1.66 I   8.26       BGB+18                        
BIS436,BUS565                            1 13 34.4 -74 20 05   A   1.57  1.57 I   9.01       BGB+18                        
BUS896                                   1 13 40.6 -72 21 41   A   1.18  1.18 I   8.67       BGB+18                        
BUS895                                   1 13 42.1 -72 20 06   A   2.39  2.39 I   9.04       BGB+18                        
Piatti 8,SMASH 12-1,OGLS 345             1 13 42.5 -74 45 14   C   0.35  0.35 U                                            
BUS914                                   1 13 45.3 -72 05 45   A   1.33  1.33 I   8.44       BGB+18                        
NGC456,SMC-N83,DEMS147,K65,L94,H-A61,    1 13 48.0 -73 17 33  NA   3.80  2.90 E   6.6        vdB81,SBC+05                   ESO29SC38,MA1772,BUS480
SMC-N83A,L61-500,MA1773,BIS627           1 13 50.0 -73 18 02  NC   0.60  0.45 E   6.51       SBC+05,RZ05                    in NGC456
BIS697                                   1 13 51.7 -72 51 13   A   1.57  1.57 I   8.69       BGB+18                        
BS157                                    1 13 51.9 -71 36 21   A   2.70  2.20 U                                             in BS153
SMC-N83B,L61-499,DEMS148,MA1774          1 13 52.2 -73 15 49  NC   0.30  0.30 U                                             att NGC456
HW68                                     1 13 52.3 -73 24 58   C   0.55  0.55 U   8.90       GGK10                         
L61-501,MA1777                           1 13 53.1 -73 15 56  NC   0.25  0.25 U                                             att NGC456
BUS731                                   1 13 54.7 -73 34 44   A   1.18  1.18 I   8.84       BGB+18                        
B151,RZ196                               1 13 54.8 -71 45 27  CA   0.90  0.60 U > 9.00       GGK10                          in BS153
BS158                                    1 13 55.0 -71 27 52  AC   0.85  0.70 U   8.70       GGK10                          in BS153
MA1779                                   1 13 55.9 -73 15 56  NC   0.25  0.25 U                                             att NGC456
BS277                                    1 13 58.5 -72 08 52   C   0.50  0.45 U   8.70       GGK10                         
B150                                     1 13 58.5 -72 08 53   C   0.30  0.30 U                                            
L61-502,MA1781/MA1782                    1 13 59.4 -73 15 11  NC   0.30  0.30 U                                            
SNR J0114.0-7317                         1 14 00.0 -73 17 08 SNR   0.28  0.28 U                                             rel N83C
SMC-N83C,L61-503,MA1783                  1 14 01.9 -73 17 05  NC   0.70  0.70 U                                             in NGC456
BUS587                                   1 14 04.8 -74 15 36   A   2.41  2.41 I   8.50       BGB+18                        
B146                                     1 14 05.6 -73 14 10   A   0.75  0.75 U                                             att SMC-N84n
B148                                     1 14 07.3 -72 51 02  CA   1.20  1.00 U   8.30       GGK10                         
BS278                                    1 14 09.0 -72 50 26   A   1.30  0.70 U                                            
BUS628                                   1 14 10.7 -74 06 21   A   1.33  1.33 I   8.71       BGB+18                        
HW69                                     1 14 16.1 -73 22 39   A   0.55  0.55 U                                            
SMC-N84C,DEMS149,L61-504,MA1785          1 14 17.0 -73 15 49  NC   0.65  0.65 U                                             att SMC-N84n
SMC-N84n,DEMS150,BIS649                  1 14 22.0 -73 14 04  NA   4.00  3.00 E   7.61       BGB+18                        
BUS952                                   1 14 23.9 -71 41 25   A   3.36  3.36 I   8.79       BGB+18                        
L61-505,MA1787                           1 14 24.0 -73 14 03  NC   0.35  0.30 U                                             in N84n
BS161                                    1 14 34.5 -73 16 19  NA   1.60  1.20 U                                             in SMC-N84s
BS160                                    1 14 35.0 -72 22 24   A   2.70  2.70 U                                            
B149                                     1 14 35.2 -72 59 44   C   0.50  0.50 U                                            
BS159                                    1 14 36.2 -71 24 23   A   4.20  2.50 U                                             in BS153
NGC460nw,DEMS151,ESO29SC39nw             1 14 37.0 -73 17 59  AN   1.90  1.70 U                                             in NGC460
SMC-N84A,L61-506,MA1790,BIS649           1 14 37.4 -73 18 27  NC   0.80  0.65 E                                             in NGC460nw
L61-507,MA1792                           1 14 40.4 -73 18 32  NC   0.30  0.30 U                                             in NGC460nw
MA1794                                   1 14 44.1 -73 18 19  NA   0.70  0.70 U                                             in NGC460nw
SMC-N84D,L61-509,MA1795                  1 14 45.0 -73 20 44  NC   0.35  0.35 U                                             in NGC460se
BS165                                    1 14 45.0 -73 22 54  AC   0.95  0.65 U   7.90       GGK10                         
L95,OGLS 341                             1 14 45.2 -71 20 50   C   1.00  1.00 U   8.4        GGK10,PdGR+15                 
BS163                                    1 14 45.7 -72 22 00  AC   1.10  0.85 U   8.75       GGK10                          in BS160
SMC-N84s                                 1 14 46.0 -73 18 54  NA   7.50  4.00 U                                             inc NGC460
BS166                                    1 14 46.7 -73 21 02  NC   0.45  0.35 U   7.70       GGK10                          in NGC460se
SMC-N84B,L61-510,MA1797                  1 14 46.9 -73 19 46  NC   0.45  0.35 U                                             in NGC460se
MA1796                                   1 14 47.2 -73 20 13  NC   0.20  0.20 U                                             in NGC460se
BS162                                    1 14 48.3 -71 12 25   A   3.40  2.30 U                                            
B147                                     1 14 50.5 -73 06 49  AC   1.20  1.10 U   8.10       GGK10                         
BS164                                    1 14 51.0 -71 44 19   A   4.50  4.50 U                                             in BS153
NGC458,K69,L96,ESO51SC26,RZ197,OGLS 340  1 14 52.8 -71 33 01   C   2.60  2.30 U   8.23 -0.23 RGB+07                  DH98   in BS153
NGC460se,DEMS152,K66,L97,ESO29SC39se,    1 14 53.5 -73 19 47  AN   2.60  1.50 U   6.9        vdB81                          H-A62,B-OB31w in NGC460,in SMC-N84s
MA1799                                   1 14 54.9 -73 20 07  NA   0.15  0.15 U                                             in NGC460se
HW70,RZ198                               1 14 55.5 -72 12 21   C   0.65  0.55 U   8.40       GGK10                         
NGC460                                   1 14 56.0 -73 18 54  NA   4.50  3.50 U                                             inc NGC460se,NGC460nw,in SMC-N84s
L61-512,MA1803                           1 14 56.4 -73 19 34  NC   0.50  0.35 U                                             in NGC460se
BS167                                    1 15 05.4 -71 31 12   A   2.80  1.20 U                                            
DEMS153                                  1 15 07.0 -72 55 56  NA   1.10  1.10 U                                            
DEMS154                                  1 15 14.0 -72 20 17  NA   1.00  0.60 U                                            
BS279                                    1 15 14.7 -72 20 18  CN   0.45  0.35 U   7.60       GGK10                          in DEMS154
BS280                                    1 15 21.5 -72 21 01   C   0.30  0.30 U                                            
BS281                                    1 15 27.8 -71 10 09   A   2.00  1.50 U                                            
HW71nw                                   1 15 29.2 -72 22 35   C   0.30  0.30 U                                             mP
DEMS155                                  1 15 32.0 -73 11 46  NA   1.80  1.80 U                                             in DEMS157
HW71se,RZ199                             1 15 32.2 -72 22 44   C   0.65  0.55 U   7.18       GGK10,RZ05                     mP
H86-197                                  1 15 32.7 -71 10 33   C   0.35  0.35 U   9.1  -0.4  PB12                    PPV17  in BS281
K68,L98,RZ200                            1 15 33.3 -72 37 23   C   1.00  1.00 U   8.7        GGK10,PdGR+15                 
BS168                                    1 15 40.2 -71 44 21   A   1.50  0.80 U                                             in BS153
NGC465,K67,L99,ESO29SC40,H-A63,B-OB31e   1 15 40.5 -73 19 53   A   5.00  4.00 U   6.7        vdB81                          in DEMS157
HW72                                     1 15 41.6 -73 09 58  CN   0.55  0.45 U   8.7        GGK10,PdGR+15                  in DEMS157
Sk157,RZ201                              1 15 51.9 -73 20 48   C   0.60  0.60 U   7.2        PdGR+15                        in NGC465
Sk158                                    1 15 53.4 -73 19 07   C   0.70  0.60 U   7.3        PdGR+15                        in NGC465
DEMS156                                  1 16 08.0 -73 11 19  NA   2.80  2.60 U                                             in DEMS157
BS169                                    1 16 12.0 -71 45 41   A   2.30  2.30 U                                             in BS153
DEMS157                                  1 16 20.0 -73 20 11  NA  22.0  17.0  U                                            
HW73,RZ202,OGLS 339                      1 16 25.3 -71 19 37   C   1.00  0.90 U   8.30       GGK10,PdGR+15                 
BS170                                    1 16 43.0 -71 37 01   A   1.90  1.00 U                                            
HW74                                     1 16 48.0 -73 09 36   C   0.55  0.50 U   8.8        GGK10,PdGR+15                  in DEMS158
DEMS158                                  1 16 49.0 -73 09 20  NA   1.80  1.50 U                                             in DEMS157
DEMS159                                  1 16 58.0 -73 12 06  NA   1.50  0.80 U                                             in DEMS157
HW75,RZ203                               1 17 29.9 -73 34 15  CA   0.90  0.80 U   8.25       GGK10,PdGR+15                 
HW76                                     1 17 34.9 -74 20 46  CC   0.40  0.40 U                                             asterism? includes 1 galaxy?
H86-207                                  1 17 52.9 -71 40 53  CA   1.00  1.00 U                                            
L100,ESO51SC27                           1 18 16.9 -72 00 06   C   1.00  1.00 U   9.32 -0.88 PGC+14,PdGR+15          PPV17 
B157                                     1 18 49.3 -72 56 31  CC   0.35  0.35 U                                             asterism?
B156                                     1 19 34.7 -73 05 47   C   0.65  0.45 U   7.50       GGK10                          asterism?
HW77,B158                                1 20 11.0 -72 37 19   C   1.40  1.20 U   9.15       PdGR+15                       
B155,RZ204                               1 20 23.7 -74 00 12   C   0.55  0.55 U   8.7        PdGR+15                       
BS171                                    1 20 40.9 -72 37 58  AC   1.10  0.85 U                                            
B159                                     1 20 52.0 -72 31 58   A   2.30  2.30 U                                            
HW78                                     1 21 20.7 -73 05 40   C   0.45  0.35 U                                             asterism? in BS172
BS172                                    1 21 22.1 -73 05 53   A   2.50  1.40 U                                            
OGLS 257                                 1 21 30.6 -75 33 15   C   1.30  1.30 U                                            
B160                                     1 21 49.0 -73 04 48   A   0.80  0.70 U                                            
HW79,OGLS 299,OGLS 306                   1 22 48.0 -75 00 04   C   2.70  2.70 U   9.66 -0.88 PGC+14,PdGR+15          PPV17 
OGLS 254                                 1 22 53.0 -74 11 29   C   1.67  1.67 U                                            
Piatti 9,SMASH 15-1                      1 23 00.8 -73 13 07   C   0.50  0.50 U                                            
OGLS 253                                 1 23 11.4 -74 12 06   C   1.25  1.25 U                                            
HW80                                     1 23 26.3 -73 13 26  AC   0.70  0.45 U                                             asterism? br* at edge
DEMS160n                                 1 23 36.0 -73 21 48  NA   3.10  2.70 U                                            
DEMS160s                                 1 23 42.0 -73 23 58  NA   1.40  0.80 U                                            
L101                                     1 23 44.2 -73 12 29   A   2.80  1.50 U                                            
B162                                     1 23 50.9 -73 26 23  AC   0.55  0.40 U   7.3        PdGR+15                       
BS173                                    1 24 04.0 -70 19 39  CA   1.00  0.85 U                                            
SMC-N88,HW81w,OGLS 289w                  1 24 07.9 -73 09 06  NC   1.10  0.80 U                                             mP,in DEMS161n
B163                                     1 24 10.7 -73 14 51  AC   2.00  1.20 U                                             b*in,in H-A65
HW81e,OGLS 289e                          1 24 11.8 -73 09 18  CN   0.60  0.45 U                                             mP,in DEMS161n
DEMS161s                                 1 24 12.0 -73 10 41  NA   1.10  0.85 U                                             in H-A64
DEMS161n                                 1 24 13.0 -73 09 21  NA   1.20  1.20 U                                             in H-A64
BS174                                    1 24 14.1 -72 48 12   A   1.70  1.20 U                                            
BS176,HCD99-1,OGLS 291                   1 24 15.0 -73 10 04   C   0.50  0.50 U   8.3        PdGR+15                        in H-A64
BS175                                    1 24 16.4 -73 11 40   A   1.50  0.75 U                                             in DEMS163
H-A65                                    1 24 18.0 -73 14 11   A   4.50  2.20 U                                             in DEMS163
H-A64                                    1 24 27.0 -73 09 25   A   3.80  2.50 U                                            
HW82,OGLS 290                            1 24 27.7 -73 10 16   C   0.80  0.60 U   7.8        PdGR+15                        in H-A64
BS177                                    1 24 31.4 -72 48 58   A   1.00  1.00 U                                            
OGLS 250                                 1 24 33.8 -73 14 21   C   1.45  1.45 U                                            
DEMS163                                  1 24 35.0 -73 17 24  NA  10.0   7.00 U                                            
DEMS162n                                 1 24 38.0 -73 26 12  NA   1.80  0.70 U                                            
DEMS162s                                 1 24 38.0 -73 27 02  NA   3.40  1.20 U                                            
OGLS 251                                 1 24 38.6 -73 12 58   C   1.55  1.55 U                                            
BS178                                    1 24 45.0 -73 19 19  AN   6.00  2.40 U                                             in DEMS163
H86-211,OGLS 288                         1 24 45.7 -73 25 24   C   0.45  0.45 U                                             asterism?
BS179                                    1 24 54.8 -73 26 48  AN   1.10  0.60 U                                             att DEMS162n
IC1708,L102,ESO52SC2,OGLS 342            1 24 55.9 -71 11 04   C   1.20  1.20 U   9.1  -0.88 PdGR+15                 PPV17 
BBica 1                                  1 25 12.9 -73 15 30   C   0.35  0.35 U                                             in L103
H86-212                                  1 25 14.9 -73 30 06   C   0.60  0.55 U                                             asterism?
L103,H-A66sw                             1 25 16.0 -73 16 09   A   2.70  1.90 U                                             in DEMS163
BS180                                    1 25 23.2 -73 16 38  NA   1.10  0.85 U                                             in L103
L104                                     1 25 26.1 -73 23 17  AN   1.70  1.70 U                                             in SMC-N89
H-A66ne                                  1 25 28.0 -73 13 38   A   2.80  2.50 U                                             in DEMS163
BS282,OGLS 287                           1 25 30.4 -73 23 19   C   0.50  0.50 U                                             asterism? in L104
SMC-N89,DEMS164,H-A67                    1 25 44.0 -73 23 02  NA   5.80  5.20 U                                            
BS181                                    1 25 49.1 -73 31 11   A   1.10  0.90 U                                            
BS182                                    1 25 56.0 -73 37 19   A   2.50  1.60 U                                            
BS183                                    1 26 09.0 -73 59 20   A   2.30  2.00 U                                            
OGLS 262                                 1 26 31.5 -70 16 09   C   0.75  0.75 U                                            
DEMS165                                  1 26 38.0 -73 09 14  NA   7.00  7.00 U                                            
B168,OGLS 343                            1 26 42.7 -70 47 01   C   0.45  0.45 U   9.6        PdGR+15                       
OGLS 278                                 1 27 30.3 -71 19 27   C   1.20  1.20 U                                            
OGLS 243                                 1 27 35.5 -73 33 58   C   1.45  1.45 U                                            
OGLS 244                                 1 27 41.2 -73 35 49   C   1.60  1.60 U                                            
SPX1062,SNR J0127.7-7332                 1 27 46.0 -73 32 56 SNR   0.01  0.01 U                                             point source
OGLS 247                                 1 28 57.4 -73 14 56   C   1.25  1.25 U                                            
GQH51                                    1 29 06.4 -73 33 49   C   0.08  0.05 U                                             asterism?
SGDH-A,NGC602-B2,OGLS 281                1 29 14.3 -73 31 54   C   0.60  0.60 U   8.12       CVH+06,SGD+08                  asterism? in NGC602
NGC602,SMC-N90,DEMS166,L105,ESO29SC43,   1 29 26.5 -73 33 23  AN   3.20  2.90 U   6.70       CSS+07                         H-A68 in DEMS167
NGC602-B,B164,OGLS 279                   1 29 28.0 -73 31 58   C   0.65  0.45 U   8.15       PdGR+15,CVH+06,SGD+08          att NGC602
GQH29                                    1 29 35.6 -73 33 30   C   0.10  0.07 U                                             asterism?,in NGC602
GQH54/57                                 1 29 35.8 -73 33 02   C   0.10  0.07 U                                             asterism?,NGC602
OGLS 249                                 1 29 36.4 -73 13 40   C   1.25  1.25 U                                            
NGC602-A,OGLS 280                        1 29 36.5 -73 33 51  NC   1.20  1.20 U   6.85       CVH+06                         in NGC602
GQH24                                    1 29 39.2 -73 33 19   C   0.05  0.05 U                                             in NGC602
GQH22                                    1 29 44.7 -73 33 25   C   0.10  0.10 U                                             in NGC602
OGLS 248                                 1 29 49.2 -73 25 49   C   1.50  1.50 U                                            
Piatti 10,SMASH 16-2                     1 29 50.9 -74 40 55   C   0.70  0.70 U                                            
Piatti 11,SMASH 16-1,OGLS 344            1 29 53.2 -74 50 43   C   0.90  0.90 U                                            
OGLS 303                                 1 30 11.2 -71 20 20   C   0.60  0.50 U                                             in BS185
BS184,OGLS 338                           1 30 11.6 -71 20 18   C   1.80  1.80 U                                            
BS185                                    1 30 17.0 -70 49 03   A   3.80  1.80 U                                             inc OGLS 303
DEMS167,SGshell-SMC1                     1 30 19.0 -73 19 03  NA  35.0  30.0  U                                            
BS186                                    1 30 31.0 -73 25 09   A   8.00  8.00 U                                             inc OGLS 286,in DEMS167
OGLS 286                                 1 30 33.4 -73 25 21  CA   1.50  1.10 U                                             in BS186
L106,ESO29SC44,OGLS 296                  1 30 38.0 -76 03 16   C   1.80  1.80 U   9.30 -0.88 PGC+14,PdGR+15          PGG+09
BS283                                    1 30 39.0 -73 01 09  AN   7.30  5.00 U                                             att DEMS167
B165,OGLS 285                            1 30 50.5 -73 26 03   C   0.45  0.45 U                                             asterism? in BS186
BS187,OGLS 293                           1 31 01.8 -72 51 01  CA   0.60  0.60 U   9.3        PdGR+15                       
L107,H-A69,OGLS 284                      1 31 06.7 -73 24 45  CA   1.80  1.60 U   6.6        vdB81                          in BS186
OGLS 242                                 1 31 13.5 -73 41 35   C   0.85  0.85 U                                            
SOGLE 295                                1 31 18.7 -73 53 54   C   0.90  0.90 U                                            
L108,OGLS 300                            1 31 38.2 -71 56 50   C   1.70  1.70 U   9.38 -1.05 PGC+14,PdGR+15          PGG+09
B166                                     1 31 55.1 -73 54 32  AC   0.80  0.50 U   8.3        PdGR+15                       
B167                                     1 32 25.2 -73 58 38   A   1.80  0.70 U                                            
L109,ESO29SC46,OGLS 294                  1 33 14.3 -74 09 58   C   1.20  1.20 U   9.56 -0.88 PGC+14,PdGR+15          PPV17 
L110,ESO29SC48,OGLS 292                  1 34 26.0 -72 52 28   C   2.90  2.90 U   9.88 -1.03 PGC+14,PdGR+15          PGG+09
OGLS 255                                 1 34 30.4 -73 57 00   C   1.05  1.05 U                                            
H86-213,OGLS 283                         1 34 41.5 -73 16 29   C   0.55  0.55 U   8.8        PdGR+15                       
NGC643,L111,ESO29SC50,OGLS 297           1 35 01.0 -75 33 23   C   2.20  2.20 U   9.23 -0.82 PGC+14,PdGR+15          PGG+09
OGLB 20                                  1 35 04.9 -76 11 20   C   0.70  0.70 U                                            
BS188,OGLS 302                           1 35 10.9 -71 44 11   C   1.10  1.10 U   9.2        PdGR+15                       
L112,OGLS 298                            1 36 00.3 -75 27 28   C   1.20  1.20 U   9.73 -1.08 PGC+14,PdGR+15          PGC+15
OGLS 246                                 1 36 19.5 -73 21 50   C   1.45  1.45 U                                            
OGLS 241                                 1 36 24.3 -73 36 31   C   1.25  1.25 U                                            
OGLS 256                                 1 36 41.8 -75 51 15   C   0.80  0.80 U                                            
OGLS 240                                 1 37 02.8 -73 28 19   C   0.90  0.90 U                                            
OGLS 245                                 1 37 16.0 -73 22 54   C   1.25  1.25 U                                            
OGLB 19,OGLS 252                         1 40 30.2 -74 26 03   C   1.00  1.00 U                                            
OGLB 13,SOGLE 239                        1 40 39.1 -73 43 06   C   0.90  0.90 U                                            
MP6n                                     1 40 55.0 -73 51 29  EN   7.70  7.70 U                                             rel FAUST279
MP6s                                     1 41 02.0 -73 54 22  EN   4.80  4.80 U                                             rel FAUST279
OGLB 12                                  1 41 06.0 -73 49 01   C   0.75  0.75 U                                            
HW84,OGLS 305                            1 41 41.6 -71 09 39   C   1.20  1.10 U   9.23 -0.91 PGC+14,PdGR+15          PGG+09
HW86,OGLB 43                             1 42 23.3 -74 10 28   C   2.00  1.60 U   9.15 -0.61 PGC+14,PdGR+15          PGG+09
HW85,OGLB 37,OGLS 304                    1 42 28.0 -71 16 44   C   1.00  1.00 U   9.39 -2.18 PGC+14,PdGR+15          PPV17 
WG1,OGLB 49,SOGLE 282                    1 42 52.7 -73 20 09   C   1.10  0.95 U                                            
BS189                                    1 43 06.8 -71 27 02   C   1.10  0.90 U   7.3        PdGR+15                       
MP5n                                     1 43 27.0 -74 31 40  EN   1.70  1.00 U                                             in BS191
BBDS1,OGLB 17                            1 43 27.9 -74 31 41  CA   1.20  1.20 U                                             in MP5n,in BS191
BS191                                    1 43 37.0 -74 33 31   A   4.50  2.30 U                                             inc BBDS1,BS192,BS193,MP5n
BBica 2                                  1 43 48.7 -74 34 08   C   0.30  0.20 U                                             in BS191,in pair
OGLB 18                                  1 43 50.5 -74 22 12   C   1.25  1.25 U                                            
BS190,OGLS 301                           1 43 52.3 -71 44 51   C   1.10  0.90 U   8.5        PdGR+15                       
BS193,OGLB 57                            1 43 54.0 -74 32 24   C   0.40  0.35 U                                             in BS191
BS192,OGLB 56                            1 43 54.5 -74 33 52   C   1.20  0.80 U                                             in BS191,in pair
MP5s                                     1 43 58.0 -74 33 38  EN   1.60  1.10 U                                             inc BS192,in BS191
OGLB 7                                   1 44 09.4 -72 31 21   C   1.20  1.20 U                                            
BS194                                    1 44 44.0 -73 12 58   A   4.50  4.50 U                                            
BS195                                    1 44 50.0 -74 42 50   A   7.50  5.00 U                                            
WG2,OGLB 51                              1 45 14.3 -74 41 18   C   1.20  0.90 U                                             in BS195
OGLB 11                                  1 45 54.6 -73 46 50   C   1.45  1.45 U                                            
OGLB 5                                   1 46 01.1 -71 19 15   C   1.40  1.40 U                                            
OGLB 1                                   1 46 02.7 -69 42 29   C   1.05  1.05 U                                            
OGLB 4                                   1 47 25.4 -71 51 11   C   1.60  1.60 U                                            
OGLB 10                                  1 47 29.3 -73 53 40   C   1.25  1.25 U                                            
OGLB 14                                  1 47 29.7 -74 42 55   C   1.10  1.10 U                                            
BS198,OGLS 38,OGLS 48                    1 47 57.9 -73 07 47  CA   1.00  0.75 U                                            
BS196,OGLB 36                            1 48 01.8 -70 00 13   C   0.75  0.75 U   9.70 -1.68 BSS08                   BSS08 
BS197                                    1 48 07.2 -69 29 20  NA   2.20  2.20 U                                            
OGLB 3                                   1 48 33.3 -71 38 22   C   1.65  1.65 U                                            
BS199                                    1 49 07.0 -74 23 31   A   4.70  2.50 U                                            
BBDS2                                    1 49 21.6 -74 39 09  AN   1.20  0.80 U                                             inc BS200
BS200,MP4s,BBDS3,OGLB 53                 1 49 25.0 -74 39 12  NA   1.00  1.00 U                                             inc BBDS 3,in BBDS2
BBDS3                                    1 49 28.1 -74 39 12  NC   0.45  0.35 U                                             in BS200,in BBDS2
L113,ESO30SC4,OGLB 47                    1 49 30.3 -73 43 40   C   4.40  4.40 U   9.65 -1.03 PGC+14,PdGR+15          PGC+15
MP4n                                     1 49 42.3 -74 36 55  NA   8.60  7.00 U                                             rel FAUST313,inc WG3
WG3                                      1 49 43.0 -74 36 49  CA   1.00  0.75 U                                             in MP4n
BS201                                    1 49 45.0 -74 30 43   A   2.50  1.60 U                                            
BS202,OGLB 54                            1 49 56.5 -74 29 15   A   1.80  1.00 U                                            
OGLB 2                                   1 50 17.4 -71 53 28   C   1.65  1.65 U                                            
L114,WG4,ESO30SC5,OGLB 41,OGLB 55        1 50 19.3 -74 21 21   C   1.40  1.20 U   8.15 -0.1  PdGR+15                 PPV17  in BS203
BS203                                    1 50 27.0 -74 22 11   A   4.50  4.50 U                                            
BS205                                    1 50 30.0 -74 32 06   A   5.50  1.30 U                                            
BS204                                    1 50 33.0 -74 28 05   A   4.00  3.30 U                                            
WG5nw,H-A70                              1 50 39.5 -74 08 36   A   3.40  3.40 U                                             in MP3
MP3                                      1 50 55.0 -74 10 55  NA  18.0  16.1  U                                             rel FAUST318,inc WG5nw,inc WG5se
WG5se,OGLS 42                            1 50 56.7 -74 10 55  CA   1.40  1.00 U                                             in WG5,in MP3
OGLB 8                                   1 51 38.0 -72 23 22   C   1.15  1.15 U                                            
OGLB 9                                   1 52 43.8 -73 55 43   C   0.70  0.70 U                                            
BS206                                    1 52 46.0 -74 18 26   A   2.90  2.40 U                                            
BS207,OGLB 40                            1 52 57.3 -74 14 56   C   0.55  0.55 U                                            
BS208                                    1 53 08.0 -73 59 31   A   1.90  1.60 U                                            
BBica 3                                  1 53 11.3 -74 18 09  CC   0.40  0.30 U                                            
OGLB 6                                   1 53 12.4 -70 45 10   C   0.95  0.95 U                                            
WG6,OGLB 46                              1 53 13.1 -73 58 38   C   0.40  0.40 U                                            
BS209                                    1 53 17.2 -74 19 15   A   1.10  0.90 U                                            
BBica 4                                  1 53 18.0 -74 21 58   A   5.60  5.60 U                                            
BBica 5                                  1 53 24.6 -74 00 49  CC   0.50  0.50 U                                            
BS210,OGLB 45                            1 53 32.2 -74 00 22   A   1.40  1.10 U                                            
BBica 6                                  1 53 32.4 -74 00 22   A   0.60  0.60 U                                            
WG7                                      1 53 33.2 -73 58 32   A   1.30  1.30 U                                            
BS211                                    1 53 38.0 -74 17 21   A   2.80  2.50 U                                            
BS212,OGLB 44                            1 53 48.6 -73 56 10   C   0.45  0.45 U                                            
BS213                                    1 54 01.2 -74 19 18   A   1.60  1.30 U                                             br*1n or sup
OGLB 15                                  1 54 37.6 -74 32 43   C   1.20  1.20 U                                            
OGLB 16                                  1 54 46.6 -74 29 04   C   0.90  0.90 U                                            
BBica 7                                  1 55 02.4 -73 58 30   C   0.35  0.35 U                                            
BS214                                    1 55 06.0 -74 21 45   A   1.80  0.90 U                                            
L116,ESO13SC25,OGLS 91                   1 55 34.5 -77 39 15   C   1.20  1.20 U   9.43 -1.1  PGC+14                  PSC+01
MP1-W                                    1 56 29.6 -74 14 59  EN   0.80  0.80 U                                             rel FAUST339
MP1-N                                    1 56 34.4 -74 17 01  NC   0.38  0.38 U                                             rel WG8,in  BS215
WG8,OGLB 76                              1 56 34.9 -74 16 57  AC   1.00  0.50 U   8.10 -0.3  BSB+15                  BSB+15 rel MP1-N,in BS215
MP2                                      1 56 37.3 -74 30 55  EN   2.70  2.70 U                                            
BS215                                    1 56 42.0 -74 13 03   A   2.80  1.70 U                                             inc MP1-N,WG8
NGC796,L115,WG9,ESO30SC6,OGLB 39,        1 56 44.6 -74 13 10   C   1.20  1.10 U   7.84 -0.01 BSB+15,PdGR+15          PPV17  OGLB 75 inc MP-1S,in BS215
MP1-S                                    1 56 45.3 -74 13 11  NC   0.87  0.87 U                                             sup? NGC796,in BS215
BS216,OGLB 74                            1 56 54.0 -74 15 28   C   0.45  0.45 U   7.60 -0.3  BSB+15                  BSB+15 inc MP1-E,in BS217
BS217                                    1 57 00.0 -74 15 37   A   2.10  1.60 U                                             inc MP1-E,BS216
MP1-E                                    1 57 01.4 -74 15 59  NA   1.10  0.85 U                                             in BS217
BS218,OGLB 50                            1 57 17.5 -74 42 18   A   3.50  2.50 U                                            
BS219                                    1 58 51.0 -74 03 31   A   1.60  0.70 U                                            
BS220,OGLB 73                            1 59 50.0 -74 16 49   A   3.50  1.80 U                                            
WG10,OGLB 69                             2 00 02.0 -74 23 00  AC   1.00  0.90 U                                            
WG11,OGLB 68                             2 00 37.5 -74 33 28   C   0.70  0.55 U                                            
OGLB 24                                  2 00 45.8 -74 45 08   C   1.15  1.15 U                                            
WG12                                     2 01 02.7 -74 54 10  AC   1.10  0.70 U                                            
BS221                                    2 01 07.0 -74 18 51   A   2.80  2.80 U                                            
ICA1                                     2 02 12.0 -74 55 31   A   5.20  4.70 U                                            
OGLB 27                                  2 02 12.6 -73 59 33   C   1.05  1.05 U                                            
ICA2                                     2 02 38.0 -74 52 36   A   7.50  3.00 U                                             inc BBica 8
WG13,OGLB 78                             2 02 40.9 -73 56 23   C   1.10  0.85 U   8.10 -0.3  BSB+15                  BSB+15
BS222                                    2 02 48.0 -74 05 17   A  12.8   7.30 U                                            
OGLB 21                                  2 03 13.0 -73 16 49   C   0.85  0.85 U                                            
ICA3                                     2 03 27.0 -74 54 10   A   3.40  2.90 U                                            
BBica 8                                  2 03 46.0 -74 45 21   C   1.00  1.00 U                                             in ICA2 field fluctuation?
ICA4                                     2 03 58.0 -74 12 14   A   5.00  3.80 U                                             br* sup
BS223,OGLB 67                            2 04 01.7 -74 28 46   C   0.50  0.50 U   8.20 -0.4  BSB+15                  BSB+15 in BS224
ICA5                                     2 04 03.0 -74 41 37   A   5.10  4.00 U                                            
OGLB 79                                  2 04 21.2 -74 59 02  CA   0.90  0.90 U                                             in ICA6
BBica 9                                  2 04 22.0 -74 59 05  CA   1.30  1.30 U                                             in ICA6 loose
ICA6                                     2 04 25.0 -74 58 31   A   5.70  3.90 U                                             inc BBica 9
BS224                                    2 04 28.0 -74 27 54   A   4.40  4.40 U                                             inc BBica 10,inc BS223
WG14A,OGLB 66                            2 04 47.5 -74 31 02   C   0.35  0.30 U                                            
BBica 10                                 2 04 50.7 -74 28 53  CA   0.80  0.80 U                                             in BS224
ICA7                                     2 05 02.0 -74 30 40   A   4.00  3.00 U                                            
BS225                                    2 05 06.8 -74 20 06   A   1.10  0.75 U   7.50 -0.3  BSB+15                  BSB+15
WG14                                     2 05 28.4 -74 23 43   C   0.40  0.30 U                                            
BS226,OGLB 65                            2 05 41.9 -74 22 53   C   0.40  0.35 U   8.95 -1.   BSB+15                  BSB+15 asterism? in ICA9
DEMS170                                  2 05 42.0 -74 24 25  NA   1.20  0.70 U                                             in ICA9
ICA8                                     2 05 58.0 -74 37 09   A   5.50  2.80 U                                            
ICA9                                     2 06 05.0 -74 22 51   A   5.50  4.00 U                                             inc WG14,DEMS170
BS227                                    2 06 10.1 -74 10 27   A   1.70  0.95 U                                             in ICA10
ICA10                                    2 06 35.0 -74 09 13   A   5.60  4.80 U                                            
ICA38                                    2 06 38.0 -73 14 15   A   2.80  1.30 U                                            
OGLB 23                                  2 06 38.8 -74 45 17   C   0.70  0.70 U                                            
ICA11                                    2 06 40.4 -74 41 32   A   3.20  2.80 U                                             inc OGLB 60
OGLB 60                                  2 06 51.0 -74 41 32  CA   0.35  0.35 U                                             in ICA11
ICA12                                    2 07 11.0 -74 24 45  AC   3.50  3.00 U                                            
ICA14                                    2 07 22.0 -74 40 21   A   5.00  3.00 U                                            
ICA13                                    2 07 27.0 -74 46 44   A   4.50  2.00 U                                             in DEMS171
OGLB 25                                  2 07 38.6 -74 29 43   C   0.53  0.53 U                                            
WG15,OGLB 64                             2 07 38.7 -74 37 44   C   0.35  0.25 U                                             in ICA18
ICA15                                    2 07 41.0 -73 54 10   A   5.50  2.00 U                                            
ICA17                                    2 07 43.0 -74 30 09   A   5.80  3.60 U                                             inc WG17
BBica 11                                 2 07 44.0 -74 16 20   C   0.50  0.50 U                                             in ICA16,br*in
BS228,OGLB 59                            2 07 44.0 -74 45 46  AC   0.70  0.50 U                                             in ICA13
WG17,BS229,OGLB 63                       2 07 48.2 -74 26 31   C   0.45  0.35 U   7.3        PdGR+15                        in ICA20
DEMS171                                  2 07 52.2 -74 44 08  NA   8.40  7.80 U                                             rel FAUST392,ICA13,BS230,BS228
ICA18                                    2 07 54.0 -74 38 17   A   3.20  2.30 U   7.80 -0.3  BSB+15                  BSB+15
ICA16                                    2 08 02.0 -74 19 57   A   8.30  4.10 U                                             inc BBica 13
BS230                                    2 08 02.0 -74 44 21   A   1.20  0.50 U                                             in DEMS171
BBica 12                                 2 08 04.2 -74 35 09   C   0.50  0.40 U                                            
WG16,OGLB 58                             2 08 08.3 -74 47 57  AC   0.65  0.55 U                                             in DEMS171,not OGLB 58
ICA20                                    2 08 10.0 -74 26 36   A   4.20  2.60 U                                             inc WG17,in BS I
BS I,Bica-Schmitt I                      2 08 11.0 -74 26 46 TDG 120.   60.   U                                             tidal dwarf gal.,gas-rich,inc WG14,16,17,18,ICA20
OGLB 62                                  2 08 12.4 -74 31 44   A   1.10  0.90 U                                            
WG17                                     2 08 12.5 -74 32 39   A   1.20  1.10 U   7.3        PdGR+15                        in ICA20
ICA19                                    2 08 16.0 -74 16 51   A   4.20  2.20 U                                            
OGLB 59                                  2 08 19.4 -74 48 11  AC   0.60  0.40 U                                            
OGLB 22                                  2 08 40.2 -74 57 29   C   1.50  1.50 U                                            
DEMS172                                  2 08 50.0 -74 55 00  NA   4.50  3.00 U                                            
ICA22                                    2 08 53.0 -74 34 52   A   4.90  4.50 U                                            
ICA21                                    2 09 00.0 -74 26 45   A   3.00  2.00 U                                            
ICA23                                    2 09 10.0 -74 18 35   A   3.20  2.50 U                                            
ICA25                                    2 09 15.0 -74 30 45   A   3.10  2.50 U                                            
BBica 13                                 2 09 19.7 -74 35 11   C   0.50  0.50 U                                            
BS232,OGLB 77                            2 09 21.2 -74 01 31   C   0.80  0.70 U   7.90 -0.4  BSB+15                  BSB+15 in BS231
BS231                                    2 09 24.9 -74 01 18   A   1.60  1.00 U                                             inc BS232
ICA24                                    2 09 26.0 -74 22 56   A   4.50  2.00 U                                            
ICA26                                    2 09 32.0 -74 17 08   A   3.00  2.50 U                                            
ICA28                                    2 09 46.0 -74 19 56   A   3.00  2.40 U                                            
ICA27                                    2 09 52.0 -74 31 23   A   3.90  2.50 U                                            
ICA29                                    2 09 56.0 -74 27 14   A   3.60  2.90 U                                            
BS233,OGLB 71                            2 10 40.9 -74 09 16  CA   1.30  0.90 U   7.8  -1.3  BSB+15,PdGR+15          BSB+15 in DEMS169
DEMS169                                  2 11 07.0 -74 09 56  NA   9.50  2.10 U                                            
BS234,OGLB 72                            2 11 12.8 -74 16 44  AC   0.80  0.80 U                                            
BS235,OGLB 70                            2 11 50.8 -74 07 07   C   0.60  0.40 U   7.40 -1.   BSB+15                  BSB+15 asterism?
OGLB 26                                  2 12 11.9 -74 10 23   C   0.95  0.95 U                                            
ICA30                                    2 12 21.0 -74 04 35   A   4.10  2.30 U                                            
DEMS168                                  2 12 24.0 -74 10 59  NA   7.00  4.00 U                                            
BS236                                    2 13 10.0 -74 03 52   A   2.80  2.20 U                                            
ICA32                                    2 13 55.0 -74 11 07   A   4.60  2.10 U                                            
ICA31                                    2 13 56.0 -74 08 01   A   5.20  2.50 U                                            
BS237                                    2 14 10.8 -74 05 08   A   0.65  0.50 U                                             in ICA30
ICA33                                    2 14 19.0 -74 03 19   A   5.00  2.90 U                                             inc BS238
BS238                                    2 14 20.6 -74 04 29  AC   0.90  0.80 U                                             in ICA33
BS239,OGLB 86                            2 14 37.1 -73 59 00  CA   1.00  1.00 U   8.25 -0.3  BSB+15,PdGR+15          BSB+15 in ICA34
ICA34                                    2 14 38.0 -73 58 39   A   4.70  3.60 U                                            
BBDS4,L61-593,OGLB 61                    2 14 40.3 -74 21 28  NC   0.50  0.50 U   7.30 -0.7  BSB+15,PdGR+15          BSB+15
BS240,OGLB 85                            2 14 51.9 -73 57 10   C   0.35  0.35 U   8.00 -0.3  BSB+15                  BSB+15 asterism? in ICA34
ICA39                                    2 15 29.0 -72 37 25   A   2.80  2.80 U                                            
WG18                                     2 15 42.2 -74 02 20  AC   1.20  1.00 U                                            
ICA35                                    2 15 50.0 -74 31 22   A   4.50  2.00 U                                            
ICA36                                    2 17 11.0 -74 14 01   A   2.60  2.60 U                                            
ICA40                                    2 17 13.0 -72 54 34   A   2.30  2.30 U                                            
BBica 14                                 2 17 15.7 -74 25 20   C   0.35  0.35 U                                             in ICA37
ICA37                                    2 17 44.0 -74 24 24   A   5.00  5.00 U                                             inc BBica14
BS241                                    2 17 59.4 -74 18 32   A   1.70  1.70 U                                            
BS242                                    2 18 07.0 -74 13 02   A   3.20  3.20 U                                            
BS243                                    2 19 27.0 -74 11 57   A   3.00  1.80 U                                             inc OGLB
OGLB 80                                  2 19 28.7 -74 11 49  CA   0.50  0.50 U                                             in BS243
ICA41                                    2 20 18.0 -73 11 07   A   3.30  1.30 U                                            
IDK1                                     2 20 51.0 -73 06 20   A   4.70  2.90 U < 7.20       GDK92                         
ICA42                                    2 24 31.0 -73 02 30   A   2.80  2.20 U                                            
BS244                                    2 24 50.0 -73 30 42  NA   2.20  1.10 U                                            
ICA43                                    2 26 32.0 -73 41 59   A   2.90  1.00 U                                            
ICA45,OGLB 82                            2 27 13.3 -73 45 27   C   2.50  2.00 U                                             in IDK2
ICA44                                    2 27 19.0 -73 57 38   A   4.50  1.90 U                                             inc BBica 15
IDK2                                     2 27 25.0 -73 45 28   A   4.00  3.20 U   7.43       GDK+90,GDK92                   inc ICA45,ICA46
BS245,OGLB 83                            2 27 27.6 -73 58 27  CA   1.10  0.90 U   8.00 -0.4  BSB+15                  BSB+15 in ICA44
ICA46                                    2 27 39.0 -73 45 45  AC   1.50  1.50 U                                             in IDK2
BS284                                    2 27 41.0 -73 20 52   A   2.70  2.10 U                                            
BBica 15                                 2 27 54.9 -74 02 15  CA   1.50  0.80 U                                             in ICA44
BBica 16                                 2 28 01.9 -74 05 19   C   0.90  0.90 U                                            
OGLB 28                                  2 28 02.1 -73 02 53   C   0.75  0.75 U                                            
ICA47                                    2 28 09.0 -73 46 16   A   2.50  1.70 U                                            
ICA48                                    2 28 17.0 -73 47 33   A   2.20  1.70 U                                            
BS II,Bica-Schmitt II                    2 28 17.0 -73 49 01 TDG  90.0  90.0  U                                             tidal dwarf galaxy,gas-rich,inc KA 1,IDK 3,ICA49
ICA49                                    2 28 18.0 -73 49 04   A   2.50  1.90 U                                             in BS II
OGLB 84                                  2 28 23.5 -73 48 12   C   0.90  0.60 U                                             in ICA48
ICA50                                    2 28 38.0 -72 44 32   A   3.00  0.90 U                                            
ICA51                                    2 28 48.0 -73 46 06   A   2.20  2.20 U                                            
BBica 17                                 2 29 21.1 -73 56 53  CA   0.90  0.60 U                                            
ICA52                                    2 29 24.0 -73 17 55   A   3.50  3.50 U                                            
OGLB 30                                  2 29 53.3 -73 49 09   C   1.00  1.00 U                                             in IDK3
IDK3                                     2 30 13.0 -73 46 45   A  12.0  12.0  U < 7.20       GDK92                          inc ICA56,ICA58,BBica 17
KA 1,Kunkel's Association                2 30 13.2 -73 46 41   A  50.0  50.0  U                                             inc IDK3, in BS II
ICA55                                    2 30 37.0 -74 04 37  AC   2.30  1.00 U                                            
ICA54                                    2 30 39.0 -73 40 31   A   4.10  2.80 U                                            
ICA53                                    2 30 43.0 -73 58 12   A   4.70  1.50 U                                            
BS246                                    2 31 02.6 -73 55 10  AC   1.10  1.10 U                                            
ICA56                                    2 31 11.0 -73 46 34   A   1.70  1.70 U                                             in IDK3
ICA57,OGLB 81                            2 31 12.8 -73 55 46  AC   1.20  1.20 U                                            
OGLB 29                                  2 31 30.7 -73 59 27   C   0.70  0.70 U                                            
ICA58                                    2 31 42.0 -73 43 14   A   3.50  2.60 U                                             in IDK3
ICA59                                    2 33 34.0 -73 46 01   A   1.80  1.30 U                                            
OGLB 32                                  2 34 08.1 -73 42 15   C   0.65  0.65 U                                            
OGLB 34                                  2 36 39.0 -74 58 21   C   0.80  0.80 U                                            
OGLB 31                                  2 39 28.5 -71 19 03   C   1.20  1.20 U                                            
OGLB 33                                  2 41 03.6 -73 15 12   C   0.55  0.55 U                                            
ICA60                                    2 48 17.0 -73 00 41   A   4.50  1.70 U                                            
ICA62                                    2 50 16.0 -73 15 26   A   6.00  3.00 U                                            
ICA61                                    2 50 19.0 -73 43 53   A   7.00  2.90 U                                            
ICA63                                    2 51 31.0 -73 17 13   A   6.00  2.50 U                                            
ICA64                                    2 52 06.0 -73 48 36   A   3.40  2.80 U                                            
ICA65sw                                  2 53 41.0 -73 29 06   A   7.00  7.00 U                                            
OGLB 35                                  2 54 43.0 -73 22 17   C   0.93  0.93 U                                             at edge of ICA65ne
BS III,Bica-Schmitt III                  2 54 54.0 -73 13 26 TDG  95.0  95.0  U                                             tidal dwarf galaxy,gas-rich,inc IDK4
IDK4,ICA66                               2 54 55.0 -73 13 38   A   9.00  4.60 U                                             in BS III
ICA67                                    2 55 07.0 -73 49 01   A   5.30  3.60 U                                            
ICA65ne                                  2 55 21.0 -73 23 20   A   7.00  7.00 U                                            
ICA68                                    2 57 28.0 -73 47 24   A   7.00  4.50 U                                            
BBica 18                                 2 57 44.4 -72 56 19   C   0.60  0.60 U                                             in ICA69
ICA69                                    2 58 40.0 -72 53 50   A   5.00  2.00 U                                             inc BBica 18
ICA70                                    2 59 43.0 -73 37 07   A   6.10  2.20 U                                            
ICA71                                    3 01 23.0 -73 25 20   A   4.50  1.40 U                                             inc OGLB 87
OGLB 87,OGLB 89                          3 01 33.8 -73 25 06   C   0.50  0.40 U                                             in ICA71
ICA72                                    3 08 53.0 -73 18 48   A   4.10  4.10 U                                            
BS247,OGLS 88                            3 10 21.2 -73 30 05  CA   0.60  0.55 U                                            
IDK5,ICA73                               3 30 53.0 -72 59 19   A   4.60  4.60 U < 7.20       GDK92                         
BBica 19                                 3 53 41.8 -73 56 03   C   0.75  0.75 U                                             in ICA74
ICA74                                    3 53 50.0 -73 55 18   A   4.20  2.10 U                                             inc BBica 19
ICA75                                    4 02 03.0 -74 04 10   A   2.00  1.40 U                                            
IDK6,ICA76                               4 19 29.0 -73 53 49   A   7.00  6.00 U < 7.00       DGI+91,GDK92                  
ICA77                                    4 21 11.0 -73 43 11   A   5.00  5.00 U                                            

